Flatland: abelian extensions of the Standard Model with semi-simple completions

We parametrise the space of all possible flavour non-universal $\mathfrak{u}(1)_X$ extensions of the Standard Model that embed inside anomaly-free semi-simple gauge theories, including up to three right-handed neutrinos. More generally, we parametrise all abelian extensions (i.e.) by any number of $\mathfrak{u}(1)$'s) of the SM with such semi-simple completions. The resulting space of abelian extensions is a collection of planes of dimensions $\leq 6$. Numerically, we find that roughly $2.5\%$ of anomaly-free $\mathfrak{u}(1)_X$ extensions of the SM with a maximum charge ratio of $\pm 10$ can be embedded in such semi-simple gauge theories. Any vector-like anomaly-free abelian extension embeds (at least) inside $\mathfrak{g} = \mathfrak{su}(12)\oplus \mathfrak{su}(2)_L\oplus \mathfrak{su}(2)_R$. We also provide a simple computer program that tests whether a given $\mathfrak{u}(1)_{X^1}\oplus \mathfrak{u}(1)_{X^2}\oplus \dots$ charge assignment has a semi-simple completion and, if it does, outputs a set of maximal gauge algebras in which the $\mathfrak{sm}\oplus\mathfrak{u}(1)_{X^1}\oplus \mathfrak{u}(1)_{X^2}\oplus \dots$ model may be embedded. We hope this is a useful tool in pointing the way from $\mathfrak{sm} \oplus\mathfrak{u}(1)_{X^1}\oplus \mathfrak{u}(1)_{X^2}\oplus \dots$ models, which have many phenomenological uses, to their unified gauge completions in the ultraviolet.

==> anc/Atlas_scan.cpp <==
//If you use this script please cite:
//Davighi, Tooby-Smith, Flatland: abelian extensions of the Standard Model with semi-simple completions.

//First download the Qmax=10 SMnuR file from: 
// http://doi.org/10.5281/zenodo.3345889
//And place it in the director of this script with the name: SMnuRcharges10.txt (one can likewise run this code on less Qmax files.)

//Run this program with
// G++ -O3 -std=c++11 Atlas_scan.cpp  -o Atlas_scan.x; time ./Atlas_scan.x 
//It should take about 10-20 minutes to run.

#include <iostream>
#include <sstream>
#include <string>
#include <cstring>
#include <algorithm>
#include <fstream>
#include <sstream>
#include "Plane_checks.h"
using namespace std;

//////
int main(){
    
    //ifstream inFile("./SMnuRcharges4.txt");
    ifstream inFile("./SMnuRcharges10.txt");
    string line;
    int total_number_solutions=0; 
    int counter[20]={0};
    int not_in_any_number=0;
    int interect_counter[2][2][2][2][2][2][2][2][2][2]={0};
    
    int total_with_consid_Qmax[11]={0};//Will count those with Qmax equal exactly the index
    int total_without_consid_Qmax[11]={0};
    int total_No_Qmax[11]={0};
    while (getline(inFile,line)) {
        istringstream input(line);
        string word1;
        input >> word1;
        
        
       
        
        if (word1.find("#") == string::npos) {
            total_number_solutions++;
            if(total_number_solutions%10000==0)cout<<" "<<total_number_solutions<<" "<<endl;
            //We  read in the solutions
            istringstream input(line);
            int C[18]; //{Q,U,D,L,E,N}
            int Q[3], u[3], d[3], L[3], et[3], n[3]; 
            input >> Q[0] >> Q[1] >> Q[2] >> n[0] >> n[1] >> n[2]
          	>> et[0] >> et[1] >> et[2] >> u[0] >> u[1] >> u[2]
          	>> L[0] >> L[1] >> L[2] >> d[0] >> d[1] >> d[2];
            
            for(int i=0; i<3; i++){
                C[i]=Q[i];
                C[i+3]=-u[i];
                C[i+6]=-d[i];
                C[i+9]=L[i];
                C[i+12]=-et[i];
                C[i+15]=-n[i];
            }
            
            int Qmax=0;
            for(int i=0; i<18; i++) if(abs(C[i])>Qmax) Qmax=abs(C[i]);
            //if(Qmax!=7) continue;
    		sort(C, C+3);
            sort(C+3, C+6);
            sort(C+6, C+9);
            sort(C+9, C+12);
            sort(C+12, C+15);
            sort(C+15, C+18);
        
          //The general ones 
          bool bool2=p2(C);
          bool bool6=p6(C);
          bool bool7=p7(C);
          bool bool16=p16(C);
          //Without the consideration of global anaomalies
          bool bool14=p14(C);
          bool bool22=p22(C);
          //With the consideration of global anomalies
          bool bool8=p8(C);
          bool bool15=p15(C);
          bool bool26=p26(C);
          bool bool27=p27(C);
          
          //The general ones 
          if(bool2) counter[0]++;
          if(bool6) counter[1]++;
          if(bool7) counter[2]++;
          if(bool16) counter[3]++;
          //
         
          if(bool14) counter[4]++;
          if(bool22) counter[5]++;
          //
          if(bool8) counter[6]++;
          if(bool15) counter[7]++;
          if(bool26) counter[8]++;
          if(bool27) counter[9]++;
          //
          bool vect_like=vector_like(Q,u,d,L,et,n);
          bool in_some=bool2||bool6||bool7||bool8||bool14||bool15||bool16||bool22||bool26||bool27;
          if(!in_some) counter[10]++;
          if(in_some&&!vect_like) counter[11]++;
          if(vect_like&&!bool6) counter[12]++;
          if(vect_like) counter[13]++;
          interect_counter[bool2][bool6][bool7][bool8][bool14][bool15][bool16][bool22][bool26][bool27]++;
          
 
         
          
           if(bool2||bool6||bool7||bool16||bool14||bool22) total_without_consid_Qmax[Qmax]++;
           if(bool2||bool6||bool7||bool16||bool8||bool15||bool26||bool27) total_with_consid_Qmax[Qmax]++;
           total_No_Qmax[Qmax]++;
          
        }// end of if word statement.
            //We test the predicates
            
        
    }//End of while loop over solutions.
    
    //Outputting intersect counter:
    cout<<endl;
    cout<<"{";
    for(int r=0; r<1024; r++){
        int a[10]={0};//Will contain the binary of the number
        int n=r;
        for(int i=0; i<=9; i++){
            a[9-i]=n%2;
            n=n/2;
        }
        if(interect_counter[a[0]][a[1]][a[2]][a[3]][a[4]][a[5]][a[6]][a[7]][a[8]][a[9]]==0) continue;
        cout<<"{";
        for(int i=0; i<10; i++){
            cout<<a[i];
        }
        cout<<",";
        cout<<interect_counter[a[0]][a[1]][a[2]][a[3]][a[4]][a[5]][a[6]][a[7]][a[8]][a[9]];
        cout<<"}";
        if(r!= 1023) cout<<",";//The zero solution will always be in the r=1023 solution
    }
    cout<<"}"<<endl;
    //End of outputing intersect counter
    cout<<" "<<"......................"<<" "<<endl;
    cout<<" "<<"......................"<<" "<<endl;
    cout<<" "<<"......................"<<" "<<endl;
    cout<<" "<<"Results"<<" "<<endl;
    cout<<" "<<"P2:  "<<" "<<counter[0]<<" "<<endl;
    cout<<" "<<"P6:  "<<" "<<counter[1]<<" "<<endl;
    cout<<" "<<"P7:  "<<" "<<counter[2]<<" "<<endl;
    cout<<" "<<"P16:  "<<" "<<counter[3]<<" "<<endl;
    cout<<" "<<"......................"<<" "<<endl;
    cout<<" "<<"P14:  "<<" "<<counter[4]<<" "<<endl;
    cout<<" "<<"P22: "<<" "<<counter[5]<<" "<<endl;
    cout<<" "<<"......................"<<" "<<endl;
    cout<<" "<<"P8: "<<" "<<counter[6]<<" "<<endl;
    cout<<" "<<"P15: "<<" "<<counter[7]<<" "<<endl;
    cout<<" "<<"P26: "<<" "<<counter[8]<<" "<<endl;
    cout<<" "<<"P27: "<<" "<<counter[9]<<" "<<endl;
    cout<<" "<<"......................"<<" "<<endl;
    cout<<"Not in any: "<<counter[10]<<endl;
    cout<<"In some: "<<total_number_solutions-counter[10]<<endl;
    cout<<"In some & chiral: "<<counter[11]<<endl;
    cout<<"VL & not in P6: "<<counter[12]<<endl;
    cout<<"VL: "<<counter[13]<<endl;
    cout<<endl;
   
    cout<<" "<<"......................"<<" "<<endl;
    cout<<" "<<"Without consideration of global anomalies totals: "<<endl;
    int cumulative_total_without_consid_Qmax[11]={0};
    for(int i=0; i<11; i++){for(int j=0; j<=i; j++) cumulative_total_without_consid_Qmax[i]+=total_without_consid_Qmax[j];};
    cout<<"{";
    for(int i=0; i<11; i++){cout<<cumulative_total_without_consid_Qmax[i];if(i!=10) cout<<",";}
    cout<<"}"<<endl;

    cout<<" "<<"......................"<<" "<<endl;
    cout<<" "<<"With consideration of global anomalies totals: "<<endl;
    int cumulative_total_with_consid_Qmax[11]={0};
    for(int i=0; i<11; i++){for(int j=0; j<=i; j++) cumulative_total_with_consid_Qmax[i]+=total_with_consid_Qmax[j];};
    cout<<"{";
    for(int i=0; i<11; i++){cout<<cumulative_total_with_consid_Qmax[i];if(i!=10) cout<<",";}
    cout<<"}"<<endl;
    
    cout<<" "<<"......................"<<" "<<endl;
    cout<<" "<<"Total number up-to a given Qmax: "<<endl;
    int cumulative_total_No_Qmax[11]={0};
    for(int i=0; i<11; i++){for(int j=0; j<=i; j++) cumulative_total_No_Qmax[i]+=total_No_Qmax[j];};
    cout<<"{";
    for(int i=0; i<11; i++){cout<<cumulative_total_No_Qmax[i];if(i!=10) cout<<",";}
    cout<<"}"<<endl;

}



==> anc/Flatland.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    726202,      19195]
NotebookOptionsPosition[    693164,      18678]
NotebookOutlinePosition[    693570,      18694]
CellTagsIndexPosition[    693527,      18691]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This Mathematica script contains many of the calculations done explicitly in:
\tDavighi, Tooby-Smith, Flatland: abelian extensions of the Standard Model \
with semi-simple completions.
If you use this script, please cite the above paper.\
\>", "Text",
 CellChangeTimes->{{3.8648106534463663`*^9, 
  3.8648107458664722`*^9}},ExpressionUUID->"ee811112-d612-4f51-9a7f-\
89d5968478c0"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.860582114013908*^9, 3.860582116597995*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"486ee3d5-679b-4e9d-ae46-56a79dce22b2"],

Cell["\<\
The below .m file contains functions which allow us to easily use the \
Chevalley basis\
\>", "Text",
 CellChangeTimes->{{3.864812953507593*^9, 
  3.8648129865583973`*^9}},ExpressionUUID->"8c89d679-9dd2-4d78-9118-\
3dafe0f2bd2e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", "\"\<Flatland_aux.m\>\"", "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.864810802925354*^9, 3.864810820604467*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a85eb138-2976-4104-9c93-f01d401893c7"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"LieART 2.0.0\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.860586543200354*^9, 3.861697894586*^9, 3.8617144121393433`*^9, 
   3.8617166660722322`*^9, 3.861771144952701*^9, 3.8618859795417128`*^9, 
   3.861950532907942*^9, 3.8619606016254797`*^9, 3.8619606899376497`*^9, 
   3.861972041699812*^9, 3.8619720829635677`*^9, 3.861974042918682*^9, 
   3.861974252222569*^9, 3.861976283479491*^9, {3.86371025586132*^9, 
   3.863710266360406*^9}, 3.8637755973250732`*^9, 3.863787768744898*^9, 
   3.863794815328053*^9, 3.863795407400277*^9, 3.8638566631846437`*^9, 
   3.863870733580503*^9, 3.863870773191205*^9, 3.864106750346126*^9, 
   3.864725328731588*^9, 3.864810825122252*^9, {3.864813399310939*^9, 
   3.864813400279256*^9}, {3.864813510226215*^9, 3.8648135395053043`*^9}, {
   3.864813799859511*^9, 3.864813807142926*^9}, {3.8648139813629827`*^9, 
   3.8648139914878807`*^9}, 3.864814104683034*^9, {3.864814893807602*^9, 
   3.864814894794488*^9}, 3.864833066320036*^9, 3.871444709806696*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"711e5c10-fc23-4b5b-9bf5-7a2cefa43c80"],

Cell[BoxData[
 FormBox["\<\"last revised 29 November 2019\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.860586543200354*^9, 3.861697894586*^9, 3.8617144121393433`*^9, 
   3.8617166660722322`*^9, 3.861771144952701*^9, 3.8618859795417128`*^9, 
   3.861950532907942*^9, 3.8619606016254797`*^9, 3.8619606899376497`*^9, 
   3.861972041699812*^9, 3.8619720829635677`*^9, 3.861974042918682*^9, 
   3.861974252222569*^9, 3.861976283479491*^9, {3.86371025586132*^9, 
   3.863710266360406*^9}, 3.8637755973250732`*^9, 3.863787768744898*^9, 
   3.863794815328053*^9, 3.863795407400277*^9, 3.8638566631846437`*^9, 
   3.863870733580503*^9, 3.863870773191205*^9, 3.864106750346126*^9, 
   3.864725328731588*^9, 3.864810825122252*^9, {3.864813399310939*^9, 
   3.864813400279256*^9}, {3.864813510226215*^9, 3.8648135395053043`*^9}, {
   3.864813799859511*^9, 3.864813807142926*^9}, {3.8648139813629827`*^9, 
   3.8648139914878807`*^9}, 3.864814104683034*^9, {3.864814893807602*^9, 
   3.864814894794488*^9}, 3.864833066320036*^9, 3.871444710003151*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f8947a66-6741-4e1e-9ea2-cac579808914"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Finding ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "a"], TraditionalForm]],ExpressionUUID->
  "31676c49-96ba-4e6c-b70d-faa079c6b266"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Rho]", "a"], TraditionalForm]],ExpressionUUID->
  "7a9e9baa-3dea-41e7-b731-3b52d15f75ae"],
 " (Steps 1 & 2)"
}], "Section",
 CellChangeTimes->{{3.860052216553329*^9, 3.860052228106668*^9}, {
  3.861716594200511*^9, 3.861716595672275*^9}, {3.861808795737707*^9, 
  3.861808808266295*^9}, {3.864107062860607*^9, 3.864107083007477*^9}, {
  3.864811034681177*^9, 
  3.864811044410962*^9}},ExpressionUUID->"09158525-5f5f-43b2-b6be-\
0c4dbd756388"],

Cell[TextData[{
 "Here we carry out the steps: \n\ti) Find the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "a"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4339c71e-6773-403b-9dc7-a0370b7afb6c"],
 " for each of the 12 buliding blocks.\n\tii) Find the centeralizers for each \
of the building blocks.\n\tiii) Determine ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Rho]", "a"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c6e8c7ee-db73-417d-8a4c-44d99ce5911f"],
 " and the corresponding projection matrices ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalLambda]\[Rho]", "a"], TraditionalForm]],
  ExpressionUUID->"8fd8b834-c67f-4b69-8e76-1113539600fd"]
}], "Text",
 CellChangeTimes->{{3.864810898080516*^9, 3.864810997262145*^9}, {
  3.864811087800193*^9, 
  3.864811101838599*^9}},ExpressionUUID->"baae8d4c-d008-4f24-86fb-\
172c6d67c39a"],

Cell[BoxData[{
 RowBox[{"setupCommutators", "[", 
  RowBox[{"\"\<su2\>\"", ",", "1", ",", "A"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"setupCommutators", "[", 
  RowBox[{"\"\<su3\>\"", ",", "2", ",", "A"}], "]"}]}], "Input",
 CellChangeTimes->{{3.863787905522532*^9, 3.863787906812907*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"16ead19e-3155-41f7-a1dc-47e552b23b32"],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalLambda]\[Alpha]", "a"], TraditionalForm]],
  ExpressionUUID->"161e192a-8147-4bb9-ba9d-4841941077e9"],
 "\[CloseCurlyQuote]s"
}], "Subsection",
 CellChangeTimes->{{3.8617879951795588`*^9, 3.8617880014739857`*^9}, {
  3.864810988386176*^9, 
  3.864810988770337*^9}},ExpressionUUID->"0ce0be26-912e-458c-88a3-\
3381d0895f84"],

Cell[BoxData[
 RowBox[{"Remove", "[", "\[CapitalLambda]\[Alpha]", "]"}]], "Input",
 CellChangeTimes->{{3.861788002990261*^9, 3.8617880116062193`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"adf74300-30bf-4893-a16f-4fb0e2c884e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "4", ",", "2"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "4", ",", "0", ",", "2"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "5", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", 
       RowBox[{"-", "3"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "6", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "/", "2"}], ",", "3", ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "7", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "8", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "9", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "10", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "11", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "12", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.861788013118649*^9, 3.8617880601112947`*^9}, {
  3.861790073632669*^9, 3.861790134518147*^9}, {3.861790387882524*^9, 
  3.861790404036909*^9}, {3.861797182496441*^9, 3.86179731579834*^9}, {
  3.8617995322980957`*^9, 3.861799541152588*^9}, {3.864106789464305*^9, 
  3.864106794580255*^9}, {3.864107094143806*^9, 3.8641071018462143`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"5909a39d-856b-4914-9fcc-cbe266d274d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Function to find centralizers", "Subsection",
 CellChangeTimes->{{3.864810856246952*^9, 
  3.8648108677694273`*^9}},ExpressionUUID->"36662b1c-e44f-490a-b9cf-\
6cf676187ad8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"centralizer", "[", 
   RowBox[{"alg_String", ",", "\[Alpha]s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "g\[Alpha]", ",", "gens", ",", "gensC", ",", "Ceqs", ",", "sol"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"g\[Alpha]", "=", 
      RowBox[{"\[Alpha]s", "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"gens", "=", 
      RowBox[{"generators", "[", "alg", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"gensC", "=", 
      RowBox[{"gens", ".", 
       RowBox[{"Array", "[", 
        RowBox[{"c", ",", 
         RowBox[{"Length", "[", "gens", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Ceqs", "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"eqs", "[", 
          RowBox[{"alg", ",", 
           RowBox[{
            RowBox[{"Evaluate", "[", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<\[Chi]\>\"", "<>", "alg"}], "]"}], "]"}], "[", 
            RowBox[{"v", ",", "gensC"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"v", ",", "g\[Alpha]"}], "}"}]}], "]"}], "//", 
       "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"Ceqs", "\[Equal]", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "sol", "]"}], "\[NotEqual]", " ", "1"}], ",", 
       " ", 
       RowBox[{"Print", "[", "\"\<error\>\"", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"gensC", "/.", 
      RowBox[{
      "sol", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.861771986381336*^9, 3.86177204845296*^9}, {
  3.8617721561017513`*^9, 3.861772191789907*^9}, {3.861772327218804*^9, 
  3.861772433036353*^9}, {3.861772607396041*^9, 3.861772811187442*^9}, {
  3.861773041323835*^9, 3.8617730743502913`*^9}, {3.861773119005075*^9, 
  3.861773121071609*^9}, {3.861773210776586*^9, 3.8617732285558558`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"139269dc-8335-4142-a248-7a4f506932a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1) su(5)", "Subsection",
 CellChangeTimes->{{3.861808844934627*^9, 
  3.861808847197506*^9}},ExpressionUUID->"31dd1b84-f9cc-44b8-9746-\
b78087a42b1f"],

Cell[BoxData[
 RowBox[{"setupCommutators", "[", 
  RowBox[{"\"\<su5\>\"", ",", "4", ",", "A"}], "]"}]], "Input",
 CellChangeTimes->{{3.861808855915308*^9, 3.861808856939501*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"9fc6d776-3dcd-41bc-a669-0ed003a54679"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]su2", "[", "1", "]"}], "[", "\[Lambda]b_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[CapitalGamma]t", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalGamma]t", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"rootssu5", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "1", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}]}], "]"}], ".", "#"}], "\[Equal]", 
          RowBox[{"\[Lambda]b", ".", "Casu2"}]}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gsu5", ".", "#"}], " ", "&"}], ",", "\[CapitalGamma]t"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]su3", "[", "1", "]"}], "[", "\[Lambda]b_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[CapitalGamma]t", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalGamma]t", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"rootssu5", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "1", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ".", "#"}], "\[Equal]", 
          RowBox[{"\[Lambda]b", ".", "Casu3"}]}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gsu5", ".", "#"}], " ", "&"}], ",", "\[CapitalGamma]t"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.8618089490740757`*^9, 3.8618090504196053`*^9}, {
  3.861809148451325*^9, 3.861809148730592*^9}, {3.861809253274514*^9, 
  3.861809254147634*^9}, {3.8618092997679367`*^9, 3.861809307680129*^9}, {
  3.8618094037684727`*^9, 3.861809452597066*^9}, {3.864107107336197*^9, 
  3.864107125931981*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"de160170-d8fd-4160-82b9-eb89a323a546"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "1"}], "]"}], "=", 
   RowBox[{"{", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "1", "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"4", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
       RowBox[{"h", "[", "j", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "1", "]"}], 
          "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "]"}]}], 
       "}"}]}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<su2\>\"", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], "/.", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", "[", "k_", "]"}], "\[RuleDelayed]", "  ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "1", "]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"3", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
          RowBox[{"h", "[", "j", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "1", "]"}], 
             "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "]"}]}], 
          "}"}]}], "]"}]}], ")"}]}], "/.", " ", 
    RowBox[{
     RowBox[{"e", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "y", "]"}], 
        RowBox[{"e", "[", "y", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{
          RowBox[{"\[CapitalGamma]su2", "[", "1", "]"}], "[", "x", "]"}]}], 
        "}"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<su3\>\"", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"generators", "[", "\"\<su3\>\"", "]"}], "/.", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", "[", "k_", "]"}], "\[RuleDelayed]", "  ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "1", "]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"k", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
          RowBox[{"h", "[", "j", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "1", "]"}], 
             "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}]}], 
          "}"}]}], "]"}]}], ")"}]}], "/.", " ", 
    RowBox[{
     RowBox[{"e", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "y", "]"}], 
        RowBox[{"e", "[", "y", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{
          RowBox[{"\[CapitalGamma]su3", "[", "1", "]"}], "[", "x", "]"}]}], 
        "}"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.861809073374844*^9, 3.8618091279381332`*^9}, {
   3.861809340978725*^9, 3.8618093480178967`*^9}, {3.8618094154680634`*^9, 
   3.8618095361904707`*^9}, {3.861809958437477*^9, 3.861809962049563*^9}, {
   3.864107127284853*^9, 3.864107132409006*^9}, 3.864107165958413*^9},
 CellLabel->
  "In[127]:=",ExpressionUUID->"c5fcd018-22af-423b-a01e-c2b6a6e18e16"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"feq", "[", "1", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "su2eq", ",", "su3eq", ",", "su2su3eq", ",", "su2u1eq", ",", 
        "su3u1eq"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"su2eq", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eqs", "[", 
              RowBox[{"\"\<su5\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Chi]su2", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                    "]"}], "/.", " ", 
                   RowBox[{"Thread", "[", 
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], 
                    "\[Rule]", " ", 
                    RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "1"}], "]"}]}], "]"}]}], 
                  ")"}], "-", 
                 RowBox[{"\[Chi]su5", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "1"}], "]"}], 
                    "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                   ",", 
                   RowBox[{
                    RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "1"}], "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                  "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
              "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
          "Flatten"}], "//", "DeleteDuplicates"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"su3eq", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eqs", "[", 
              RowBox[{"\"\<su5\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Chi]su3", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su3\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su3\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                    "]"}], "/.", " ", 
                   RowBox[{"Thread", "[", 
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su3\>\"", "]"}], 
                    "\[Rule]", " ", 
                    RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su3\>\"", ",", "1"}], "]"}]}], "]"}]}], 
                  ")"}], "-", 
                 RowBox[{"\[Chi]su5", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su3\>\"", ",", "1"}], "]"}], 
                    "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                   ",", 
                   RowBox[{
                    RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su3\>\"", ",", "1"}], "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                  "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}], "//", 
              "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
          "Flatten"}], "//", "DeleteDuplicates"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"su2su3eq", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eqs", "[", 
              RowBox[{"\"\<su5\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"\[Chi]su5", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "1"}], "]"}], 
                   "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su3\>\"", ",", "1"}], "]"}], 
                   "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                 "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}], "//", 
              "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
          "Flatten"}], "//", "DeleteDuplicates"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"su2u1eq", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eqs", "[", 
              RowBox[{"\"\<su5\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"\[Chi]su5", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "1"}], "]"}], 
                   "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<u1\>\"", ",", "1"}], "]"}], 
                   "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                 "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", 
              "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
          "Flatten"}], "//", "DeleteDuplicates"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"su3u1eq", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eqs", "[", 
              RowBox[{"\"\<su5\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"\[Chi]su5", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<u1\>\"", ",", "1"}], "]"}], 
                   "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su3\>\"", ",", "1"}], "]"}], 
                   "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                 "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}], "//", 
              "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
          "Flatten"}], "//", "DeleteDuplicates"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "su2eq", ",", "su3eq", ",", "su2su3eq", ",", "su2u1eq", ",", 
           "su3u1eq"}], "}"}], "//", "Flatten"}], "//", 
        "DeleteDuplicates"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.861809577661758*^9, 3.861809847045883*^9}, {
  3.8618098937024097`*^9, 3.861809895362808*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"dee2d9d5-c2ca-4080-ae74-cb91300ba522"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"flist", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"feq", "[", "1", "]"}], ",", 
       RowBox[{
        RowBox[{"f", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"f", "[", "x", "]"}]}], ",", "\[Infinity]"}], "]"}], "//", 
     "Flatten"}], "//", "DeleteDuplicates"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8618098668574266`*^9, 3.861809901925363*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"cc3828eb-6fd0-470f-a9b1-537b242a51c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fsol", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{"FindInstance", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"feq", "[", "1", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"flist", "[", "1", "]"}], ",", "Integers"}], "]"}], 
   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.861809538022058*^9, 3.861809540245357*^9}, {
  3.8618098598678827`*^9, 3.861809864131989*^9}, {3.86180990690969*^9, 
  3.861809921883787*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"8f485a0b-580b-4658-addc-09bbbda7fcf6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "\[Rule]", 
     "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ")"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ")"}], "\[Rule]", 
     "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ")"}], "\[Rule]", 
     "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ")"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ")"}], "\[Rule]", 
     "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], "\[Rule]", "1"}]}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.861809909490178*^9, 3.861809922556848*^9}, 
   3.8619505389417477`*^9, 3.861960605254917*^9, {3.86196068384233*^9, 
   3.8619606934180202`*^9}, 3.863775609813641*^9, 3.8637878154290247`*^9, 
   3.863787916203664*^9, 3.8637948216319847`*^9, 3.8638566682002*^9, 
   3.871444739137569*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"15eb5d40-be2b-4569-809c-50841b71061c"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "1"}], "]"}], "=", 
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<su2\>\"", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fembedding", "[", 
     RowBox[{"\"\<su2\>\"", ",", "1"}], "]"}], "/.", 
    RowBox[{"fsol", "[", "1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<su3\>\"", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fembedding", "[", 
     RowBox[{"\"\<su3\>\"", ",", "1"}], "]"}], "/.", 
    RowBox[{"fsol", "[", "1", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.861809932149171*^9, 3.861809999436007*^9}, {
  3.861857546391431*^9, 3.8618575465424843`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"8a2202c0-3ca4-4572-92fa-77fc1f097c4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"centralizer", "[", 
  RowBox[{"\"\<su5\>\"", ",", " ", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"\[Alpha]embedding", "[", 
      RowBox[{"\"\<u1\>\"", ",", "1"}], "]"}], ",", 
     RowBox[{"\[Alpha]embedding", "[", 
      RowBox[{"\"\<su2\>\"", ",", "1"}], "]"}], ",", 
     RowBox[{"\[Alpha]embedding", "[", 
      RowBox[{"\"\<su3\>\"", ",", "1"}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.86185752435388*^9, 3.861857552293076*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"a52665f9-7a69-41ad-ae49-f81ec2770ff3"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"c", "(", "2", ")"}], " ", 
    RowBox[{"h", "(", "1", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "2", ")"}], " ", 
    RowBox[{"h", "(", "2", ")"}]}], "+", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{"c", "(", "2", ")"}], " ", 
    RowBox[{"h", "(", "3", ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"c", "(", "2", ")"}], " ", 
    RowBox[{"h", "(", "4", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.861857553831402*^9, 3.861857737118319*^9, 3.8619505390250187`*^9, 
   3.861960605485091*^9, {3.861960684960251*^9, 3.861960693637402*^9}, 
   3.863775611555771*^9, 3.8637879199440203`*^9, 3.86379482181957*^9, 
   3.863856668522798*^9, 3.871444743183548*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"d3558735-fb52-4dd0-a961-118028319051"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2) so(10)", "Subsection",
 CellChangeTimes->{{3.861857743751114*^9, 
  3.861857746610505*^9}},ExpressionUUID->"ea2b2804-91ed-47f0-b02a-\
378895268e62"],

Cell[BoxData[
 RowBox[{"setupCommutators", "[", 
  RowBox[{"\"\<so10\>\"", ",", "5", ",", "D"}], "]"}]], "Input",
 CellChangeTimes->{{3.8618577575608807`*^9, 3.86185776079956*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"b8af7b48-5f2c-4420-ac9a-0096f221a253"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]su2", "[", "2", "]"}], "[", "\[Lambda]b_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[CapitalGamma]t", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalGamma]t", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"rootsso10", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "2", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}]}], "]"}], ".", "#"}], "\[Equal]", 
          RowBox[{"\[Lambda]b", ".", "Casu2"}]}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gso10", ".", "#"}], " ", "&"}], ",", "\[CapitalGamma]t"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]su3", "[", "2", "]"}], "[", "\[Lambda]b_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[CapitalGamma]t", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalGamma]t", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"rootsso10", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "2", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ".", "#"}], "\[Equal]", 
          RowBox[{"\[Lambda]b", ".", "Casu3"}]}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gso10", ".", "#"}], " ", "&"}], ",", "\[CapitalGamma]t"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.8618577682809277`*^9, 3.861857790848876*^9}, {
  3.861857850045553*^9, 3.8618578514031277`*^9}, {3.864107145801255*^9, 
  3.864107147120433*^9}},ExpressionUUID->"dcec8393-6343-41b7-a21d-\
deb98520d75e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "2"}], "]"}], "=", 
   RowBox[{"{", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "2", "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"4", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
       RowBox[{"h", "[", "j", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "2", "]"}], 
          "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "]"}]}], 
       "}"}]}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<su2\>\"", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], "/.", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", "[", "k_", "]"}], "\[RuleDelayed]", "  ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "2", "]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"3", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
          RowBox[{"h", "[", "j", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "2", "]"}], 
             "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "]"}]}], 
          "}"}]}], "]"}]}], ")"}]}], "/.", " ", 
    RowBox[{
     RowBox[{"e", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "y", "]"}], 
        RowBox[{"e", "[", "y", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{
          RowBox[{"\[CapitalGamma]su2", "[", "2", "]"}], "[", "x", "]"}]}], 
        "}"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<su3\>\"", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"generators", "[", "\"\<su3\>\"", "]"}], "/.", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", "[", "k_", "]"}], "\[RuleDelayed]", "  ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "2", "]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"k", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
          RowBox[{"h", "[", "j", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "2", "]"}], 
             "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}]}], 
          "}"}]}], "]"}]}], ")"}]}], "/.", " ", 
    RowBox[{
     RowBox[{"e", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "y", "]"}], 
        RowBox[{"e", "[", "y", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{
          RowBox[{"\[CapitalGamma]su3", "[", "2", "]"}], "[", "x", "]"}]}], 
        "}"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.861857802591498*^9, 3.861857822230289*^9}, {
  3.864107148673852*^9, 
  3.864107154937808*^9}},ExpressionUUID->"d44adf8c-7100-4c55-9c43-\
6f380745261c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"feq", "[", "2", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "su2eq", ",", "su3eq", ",", "su2su3eq", ",", "su2u1eq", ",", 
        "su3u1eq"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"su2eq", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eqs", "[", 
              RowBox[{"\"\<so10\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Chi]su2", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                    "]"}], "/.", " ", 
                   RowBox[{"Thread", "[", 
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], 
                    "\[Rule]", " ", 
                    RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "2"}], "]"}]}], "]"}]}], 
                  ")"}], "-", 
                 RowBox[{"\[Chi]so10", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "2"}], "]"}], 
                    "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                   ",", 
                   RowBox[{
                    RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "2"}], "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                  "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
              "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
          "Flatten"}], "//", "DeleteDuplicates"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"su3eq", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eqs", "[", 
              RowBox[{"\"\<so10\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Chi]su3", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su3\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su3\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                    "]"}], "/.", " ", 
                   RowBox[{"Thread", "[", 
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su3\>\"", "]"}], 
                    "\[Rule]", " ", 
                    RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su3\>\"", ",", "2"}], "]"}]}], "]"}]}], 
                  ")"}], "-", 
                 RowBox[{"\[Chi]so10", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su3\>\"", ",", "2"}], "]"}], 
                    "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                   ",", 
                   RowBox[{
                    RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su3\>\"", ",", "2"}], "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                  "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}], "//", 
              "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
          "Flatten"}], "//", "DeleteDuplicates"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"su2su3eq", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eqs", "[", 
              RowBox[{"\"\<so10\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"\[Chi]so10", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "2"}], "]"}], 
                   "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su3\>\"", ",", "2"}], "]"}], 
                   "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                 "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}], "//", 
              "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
          "Flatten"}], "//", "DeleteDuplicates"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"su2u1eq", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eqs", "[", 
              RowBox[{"\"\<so10\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"\[Chi]so10", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "2"}], "]"}], 
                   "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<u1\>\"", ",", "2"}], "]"}], 
                   "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                 "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", 
              "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
          "Flatten"}], "//", "DeleteDuplicates"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"su3u1eq", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"eqs", "[", 
              RowBox[{"\"\<so10\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"\[Chi]so10", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<u1\>\"", ",", "2"}], "]"}], 
                   "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su3\>\"", ",", "2"}], "]"}], 
                   "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                 "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}], "//", 
              "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
          "Flatten"}], "//", "DeleteDuplicates"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "su2eq", ",", "su3eq", ",", "su2su3eq", ",", "su2u1eq", ",", 
           "su3u1eq"}], "}"}], "//", "Flatten"}], "//", 
        "DeleteDuplicates"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.86185786051966*^9, 3.86185793972328*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"a3a8776d-fb2c-4239-bda6-23da473bb4b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"flist", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"feq", "[", "2", "]"}], ",", 
       RowBox[{
        RowBox[{"f", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"f", "[", "x", "]"}]}], ",", "\[Infinity]"}], "]"}], "//", 
     "Flatten"}], "//", "DeleteDuplicates"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861857968230769*^9, 3.861857969198854*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"e53e7cc6-8923-4986-bb1b-5ce19a2c3351"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fsol", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{"FindInstance", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"feq", "[", "2", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"flist", "[", "2", "]"}], ",", "Integers"}], "]"}], 
   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.861857976783187*^9, 3.861857979278688*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"712b74f0-dd34-4463-b306-df390adc8bac"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ")"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ")"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], ")"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ")"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ")"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ")"}], 
     "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], "\[Rule]", 
     "1"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.861857980026126*^9, 3.861950539916847*^9, 
  3.8619606059756193`*^9, 3.86196069395182*^9, 3.863775614157304*^9, 
  3.863787927602024*^9, 3.863794822184461*^9, 3.863856669334723*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"6bea5183-6578-4b93-ae5c-b42839441285"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "2"}], "]"}], "=", 
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<su2\>\"", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fembedding", "[", 
     RowBox[{"\"\<su2\>\"", ",", "2"}], "]"}], "/.", 
    RowBox[{"fsol", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<su3\>\"", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fembedding", "[", 
     RowBox[{"\"\<su3\>\"", ",", "2"}], "]"}], "/.", 
    RowBox[{"fsol", "[", "2", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.86185800059269*^9, 3.861858006359984*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"63473687-6023-465f-b6c0-584940d098ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cent", "[", "2", "]"}], "=", 
  RowBox[{"centralizer", "[", 
   RowBox[{"\"\<so10\>\"", ",", " ", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"\[Alpha]embedding", "[", 
       RowBox[{"\"\<u1\>\"", ",", "2"}], "]"}], ",", 
      RowBox[{"\[Alpha]embedding", "[", 
       RowBox[{"\"\<su2\>\"", ",", "2"}], "]"}], ",", 
      RowBox[{"\[Alpha]embedding", "[", 
       RowBox[{"\"\<su3\>\"", ",", "2"}], "]"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.86185798866523*^9, 3.8618580172483387`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"4f2917f3-9add-48f6-a1ec-9d04243eb8ca"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"c", "(", "2", ")"}], " ", 
    RowBox[{"h", "(", "1", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "2", ")"}], " ", 
    RowBox[{"h", "(", "2", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "3", ")"}], " ", 
    RowBox[{"h", "(", "3", ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"c", "(", "3", ")"}]}], "2"], "-", 
      RowBox[{"c", "(", "2", ")"}]}], ")"}], " ", 
    RowBox[{"h", "(", "4", ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"c", "(", "3", ")"}], " ", 
    RowBox[{"h", "(", "5", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.861858009080668*^9, 3.861858017944092*^9}, 
   3.861950540128642*^9, 3.861960606618979*^9, 3.8619606945851793`*^9, 
   3.863775615805605*^9, 3.863787928129497*^9, 3.863794822700829*^9, 
   3.86385667045009*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"9bd672c6-b34a-48cb-9065-5a4717e3ef7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cent", "[", "2", "]"}], "/.", " ", 
   RowBox[{
    RowBox[{"c", "[", "2", "]"}], "\[Rule]", " ", "6"}]}], "/.", " ", 
  RowBox[{
   RowBox[{"c", "[", "3", "]"}], "\[Rule]", " ", "4"}]}]], "Input",
 CellChangeTimes->{{3.861858122372517*^9, 3.861858129898707*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"931a0d8b-5bf6-4b15-bd8d-34d9389e0dc3"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"3", " ", 
    RowBox[{"h", "(", "1", ")"}]}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"h", "(", "2", ")"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"h", "(", "3", ")"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"h", "(", "5", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8618581303491793`*^9, 3.861950540255735*^9, 
  3.861960606713798*^9, 3.861960694682418*^9, 3.863775615951996*^9, 
  3.8637879282974873`*^9, 3.8637948228565283`*^9, 3.863856670561688*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"7295a7aa-5d85-41c6-9e13-7a556a5013ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cent", "[", "2", "]"}], "/.", 
   RowBox[{
    RowBox[{"c", "[", "2", "]"}], "\[Rule]", "0"}]}], "/.", " ", 
  RowBox[{
   RowBox[{"c", "[", "3", "]"}], "\[Rule]", " ", 
   RowBox[{"-", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.861858134014494*^9, 3.8618581676882143`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"ed243dcf-7bfb-469c-8020-8ed2056d4219"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"2", " ", 
     RowBox[{"h", "(", "3", ")"}]}]}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"h", "(", "4", ")"}]}], "-", 
   RowBox[{"h", "(", "5", ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.861858154858925*^9, 3.8618581681767397`*^9}, 
   3.861950540377378*^9, 3.861960606809939*^9, 3.861960694729417*^9, 
   3.863775616054552*^9, 3.86378792836613*^9, 3.863794822910924*^9, 
   3.863856670615625*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"411bfe6e-4baf-4bc9-bf60-cac30be05825"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "3) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"su", "(", "2", ")"}], "R"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "183f7874-5c89-45c9-b33e-9ed967f83023"]
}], "Subsection",
 CellChangeTimes->{{3.861858201584672*^9, 
  3.861858205941738*^9}},ExpressionUUID->"dbdc2226-5e94-49eb-a9cd-\
3cf56c36094b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "3"}], "]"}], "=", 
   RowBox[{"{", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "3", "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"4", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
       RowBox[{"h", "[", "j", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "3", "]"}], 
          "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "]"}]}], 
       "}"}]}], "]"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861858221411274*^9, 3.861858225785884*^9}, {
  3.8641071799576063`*^9, 
  3.8641071814141006`*^9}},ExpressionUUID->"e300fcaa-e36d-47b6-bdb3-\
13a5053ae0f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"centralizer", "[", 
  RowBox[{"\"\<su2\>\"", ",", " ", 
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "3"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.861858229996011*^9, 3.861858246657119*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"2c346eb2-c84e-4768-8072-63c9922c33b6"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"c", "(", "1", ")"}], " ", 
   RowBox[{"h", "(", "1", ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.861858247108507*^9, 3.861950540485877*^9, 
  3.861960606904368*^9, 3.861960694804394*^9, 3.863775616421155*^9, 
  3.863787943390346*^9, 3.863794823002122*^9, 3.863856670707341*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"0b3f30de-53e0-49fa-baab-4e0f2ad975de"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "4) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"sp", "(", "4", ")"}], "R"], TraditionalForm]],ExpressionUUID->
  "ccadb3a2-a9b3-48ad-9bda-4c22aa86c712"]
}], "Subsection",
 CellChangeTimes->{{3.861776328347636*^9, 3.861776330293694*^9}, {
  3.861858316497635*^9, 
  3.861858318995987*^9}},ExpressionUUID->"d5c877ed-c35f-418b-b35a-\
2c31aae529f9"],

Cell[BoxData[
 RowBox[{"setupCommutators", "[", 
  RowBox[{"\"\<sp4\>\"", ",", "2", ",", "C"}], "]"}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"4a8ed183-4110-4744-b76f-41af754df459"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "4"}], "]"}], "=", 
   RowBox[{"{", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "4", "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"4", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
       RowBox[{"h", "[", "j", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "4", "]"}], 
          "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "]"}]}], 
       "}"}]}], "]"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861858326992654*^9, 3.861858333879875*^9}, {
  3.864107186335371*^9, 
  3.864107187565566*^9}},ExpressionUUID->"6d5643c7-3262-4ec1-95b7-\
20e4c84f14c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cent", "[", "4", "]"}], "=", 
  RowBox[{"centralizer", "[", 
   RowBox[{"\"\<sp4\>\"", ",", 
    RowBox[{"fembedding", "[", 
     RowBox[{"\"\<u1\>\"", ",", "4"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.861776348398712*^9, 3.861776356574856*^9}, {
  3.86185835331598*^9, 3.861858372605739*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"dbfe937a-1072-4474-8358-03cbda10dc54"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,51,1,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775616954999*^9, 3.86378796170989*^9, 
  3.863794823446237*^9, 3.863856671212344*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"871aeb0b-6cf6-4381-89df-0a42bcf50168"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"c", "(", "7", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "8", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "10", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "9", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "5", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "6", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "4", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "3", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "1", ")"}], " ", 
    RowBox[{"h", "(", "1", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "2", ")"}], " ", 
    RowBox[{"h", "(", "2", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.861776357203617*^9, {3.861858353912876*^9, 3.8618583730081177`*^9}, 
   3.8619505406411448`*^9, 3.861960607017694*^9, 3.8619606949271*^9, 
   3.863775617032722*^9, 3.863787961796729*^9, 3.863794823519409*^9, 
   3.863856671282439*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"388f7197-9452-4c70-a4cc-466c49877cff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"embeddingscheck", "[", 
  RowBox[{"{", 
   RowBox[{"\"\<sp4\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<su2\>\"", ",", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"h", "[", "1", "]"}], "+", 
        RowBox[{"2", 
         RowBox[{"h", "[", "2", "]"}]}]}], ")"}], ",", " ", 
      RowBox[{"e", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "]"}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], "]"}]}], "}"}]}], "}"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8617763683276253`*^9, 3.861776390764654*^9}, {
  3.86177643258048*^9, 3.861776490661672*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"df17b3d1-c549-4e0e-b0a8-c8787d039c04"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,52,2,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.86377561719658*^9, 3.8637879621324453`*^9, 
  3.8637948238411493`*^9, 3.863856671552022*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"eab90763-fa9a-4320-af8e-3db3d2fd0eea"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,52,3,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.86377561719658*^9, 3.8637879621324453`*^9, 
  3.8637948238411493`*^9, 3.863856671807938*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"aabc75e8-e4fb-42ab-9ffc-5d0676b4f05e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,52,4,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.86377561719658*^9, 3.8637879621324453`*^9, 
  3.8637948238411493`*^9, 3.863856672052554*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"b007645d-fc06-4d18-b313-010ea9f960cf"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "General","stop",
    "\"Further output of \\!\\(\\*FormBox[StyleBox[RowBox[{\\\"Solve\\\", \
\\\"::\\\", \\\"ifun\\\"}], \\\"MessageName\\\"], TraditionalForm]\\) will be \
suppressed during this calculation.\"",2,52,5,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.86377561719658*^9, 3.8637879621324453`*^9, 
  3.8637948238411493`*^9, 3.8638566721351757`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"cf89d411-147c-4fa0-804c-a4c9fde4c6bb"],

Cell[BoxData[
 FormBox["False", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.861776391074552*^9, {3.861776438162486*^9, 3.861776491017667*^9}, 
   3.861858366626581*^9, 3.861950540722519*^9, 3.8619606071180973`*^9, 
   3.861960695009478*^9, 3.8637756215191107`*^9, 3.863787965957581*^9, 
   3.863794827775793*^9, 3.8638566751778793`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"8e435fd8-922b-4b9c-b855-1111a3121c8b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "5) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"sp", "(", "6", ")"}], "R"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ce95e1fc-46a2-463d-9e61-410576bec000"]
}], "Subsection",
 CellChangeTimes->{{3.861858397740069*^9, 
  3.861858401075135*^9}},ExpressionUUID->"70ff43c6-987c-4e61-985c-\
5cc128c38168"],

Cell[BoxData[
 RowBox[{"setupCommutators", "[", 
  RowBox[{"\"\<sp6\>\"", ",", "3", ",", "C"}], "]"}]], "Input",
 CellChangeTimes->{{3.86185844356443*^9, 3.861858444532672*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"68d89f57-cde3-4176-a073-983430e7cf8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "5"}], "]"}], "=", 
   RowBox[{"{", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "5", "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"4", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
       RowBox[{"h", "[", "j", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "5", "]"}], 
          "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "]"}]}], 
       "}"}]}], "]"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861858450620226*^9, 3.861858454227233*^9}, {
  3.864107193563037*^9, 
  3.864107194829506*^9}},ExpressionUUID->"a85af578-2d22-4149-9f57-\
6fcf4ad3628d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cent", "[", "5", "]"}], "=", 
  RowBox[{"centralizer", "[", 
   RowBox[{"\"\<sp6\>\"", ",", 
    RowBox[{"fembedding", "[", 
     RowBox[{"\"\<u1\>\"", ",", "5"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.861858459219859*^9, 3.8618584620673103`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"064b0e33-fc99-4f50-a217-011f6f2478b3"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,55,6,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.8637756220955267`*^9, 3.863787966569784*^9, 
  3.863794828377162*^9, 3.863856675987625*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"b7e21217-3b10-4586-9236-e41181ddea85"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"c", "(", "13", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "14", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "16", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "18", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "21", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "15", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "17", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "19", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "20", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "11", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "10", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "8", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "6", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "12", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "9", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "7", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "5", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "4", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "1", ")"}], " ", 
    RowBox[{"h", "(", "1", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "2", ")"}], " ", 
    RowBox[{"h", "(", "2", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "3", ")"}], " ", 
    RowBox[{"h", "(", "3", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.86185846262392*^9, 3.86195054082817*^9, 
  3.861960607314587*^9, 3.86196069533473*^9, 3.863775622874522*^9, 
  3.863787967348124*^9, 3.863794829161612*^9, 3.863856676782023*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"e2762192-dd28-46a4-9766-71166d206b82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"embeddingscheck", "[", 
  RowBox[{"{", 
   RowBox[{"\"\<sp6\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<su3\>\"", ",", 
      RowBox[{"-", 
       RowBox[{"h", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"h", "[", "1", "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"h", "[", "2", "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"h", "[", "3", "]"}]}]}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], "]"}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], "]"}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], "]"}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], "]"}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], "]"}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], "]"}]}], "}"}]}], "}"}], 
  "]"}]], "Input",
 CellLabel->"In[56]:=",ExpressionUUID->"08d2185c-4996-44d2-b4f2-3de8a0515810"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,56,7,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775622978696*^9, 3.8637879678407097`*^9, 
  3.8637948296071997`*^9, 3.8638566772443037`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"c4f678cd-8958-4d3f-a2ef-037463a11141"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,56,8,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775622978696*^9, 3.8637879678407097`*^9, 
  3.8637948296071997`*^9, 3.863856677545526*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"6ae5cc0b-3516-4c60-abca-697ce9be58f1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,56,9,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775622978696*^9, 3.8637879678407097`*^9, 
  3.8637948296071997`*^9, 3.863856677868002*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"659ceaa0-4cc3-47f7-aa5a-dd0103034dc8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "General","stop",
    "\"Further output of \\!\\(\\*FormBox[StyleBox[RowBox[{\\\"Solve\\\", \
\\\"::\\\", \\\"ifun\\\"}], \\\"MessageName\\\"], TraditionalForm]\\) will be \
suppressed during this calculation.\"",2,56,10,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775622978696*^9, 3.8637879678407097`*^9, 
  3.8637948296071997`*^9, 3.863856677934011*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"3e3fe4ec-4225-4e8a-866b-69fcd7ad757e"],

Cell[BoxData[
 FormBox["False", TraditionalForm]], "Output",
 CellChangeTimes->{3.861858481982463*^9, 3.861950541621035*^9, 
  3.8619606087964277`*^9, 3.861960696821944*^9, 3.86377566101863*^9, 
  3.863788000194413*^9, 3.86379486303367*^9, 3.863856709941381*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"a92937af-8d8a-47f5-8a5a-8ee39778ee91"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "6) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"so", "(", "6", ")"}], "R"], TraditionalForm]],ExpressionUUID->
  "6bf05ee5-277f-46ac-a0b2-e02ebb8ba037"]
}], "Subsection",
 CellChangeTimes->{{3.860052231675891*^9, 3.860052233999496*^9}, {
   3.860052765938285*^9, 3.860052766008686*^9}, 3.860586743581586*^9, {
   3.8618584917783403`*^9, 
   3.8618584954498*^9}},ExpressionUUID->"330ddd91-7bf7-43cd-8e14-\
fcf349cdbdc2"],

Cell[BoxData[
 RowBox[{"setupCommutators", "[", 
  RowBox[{"\"\<so6\>\"", ",", "3", ",", "A"}], "]"}]], "Input",
 CellChangeTimes->{{3.860586712415378*^9, 3.8605867370140944`*^9}, {
  3.861858525313397*^9, 3.8618585276663094`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"7aea2107-9901-4eae-9a20-e022b49446ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "6"}], "]"}], "=", 
   RowBox[{"{", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "6", "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"4", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
       RowBox[{"h", "[", "j", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "6", "]"}], 
          "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "]"}]}], 
       "}"}]}], "]"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861858533017037*^9, 3.861858535890621*^9}, {
  3.864107200054199*^9, 
  3.864107201710866*^9}},ExpressionUUID->"b2660625-157f-48cb-8cbf-\
a61852a039f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cent", "[", "6", "]"}], "=", 
  RowBox[{"centralizer", "[", 
   RowBox[{"\"\<so6\>\"", ",", 
    RowBox[{"fembedding", "[", 
     RowBox[{"\"\<u1\>\"", ",", "6"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.861858542593767*^9, 3.86185856418559*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"34c8be26-5aaf-41a0-b985-8853ddb8e1ff"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"c", "(", "11", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "13", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "14", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "8", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "7", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "5", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "1", ")"}], " ", 
    RowBox[{"h", "(", "1", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "2", ")"}], " ", 
    RowBox[{"h", "(", "2", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "3", ")"}], " ", 
    RowBox[{"h", "(", "3", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.861858544584598*^9, 3.861858564543166*^9}, 
   3.86195054171576*^9, 3.861960608940564*^9, 3.8619606969363947`*^9, 
   3.863775661186242*^9, 3.863788000381691*^9, 3.863794863186664*^9, 
   3.8638567100840187`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"f21fa413-4012-4400-8f0f-76cb0a0edcc9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"embeddingscheck", "[", 
  RowBox[{"{", 
   RowBox[{"\"\<su4\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<su3\>\"", ",", 
      RowBox[{"h", "[", "2", "]"}], ",", 
      RowBox[{"h", "[", "3", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"e", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1"}], "}"}], "]"}]}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], "]"}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"e", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}]}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], "]"}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], "]"}]}], "}"}]}], "}"}], 
  "]"}]], "Input",
 CellLabel->"In[60]:=",ExpressionUUID->"97f58ff5-abe0-4bc5-9ec4-48969e1e6841"],

Cell[BoxData[
 FormBox["False", TraditionalForm]], "Output",
 CellChangeTimes->{3.861858595723329*^9, 3.861950541796052*^9, 
  3.861960609018298*^9, 3.861960697005268*^9, 3.86377566152487*^9, 
  3.863788000500092*^9, 3.863794863277996*^9, 3.863856710167*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"27ddc805-84ff-4e4e-b616-c851a7cc3524"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "7) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"su", "(", "2", ")"}], "L"], TraditionalForm]],ExpressionUUID->
  "6e2b2866-5141-4816-b364-10a7ad065581"]
}], "Subsection",
 CellChangeTimes->{{3.861858618197085*^9, 
  3.861858621719777*^9}},ExpressionUUID->"b6653d50-9ffc-4b9c-9fc8-\
24fe1813f8b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]su2", "[", "7", "]"}], "[", "\[Lambda]b_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[CapitalGamma]t", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalGamma]t", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"rootssu2", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "7", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}]}], "]"}], ".", "#"}], "\[Equal]", 
          RowBox[{"\[Lambda]b", ".", "Casu2"}]}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gsu2", ".", "#"}], " ", "&"}], ",", "\[CapitalGamma]t"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.861858636401299*^9, 3.861858655954111*^9}, 
   3.86410720605868*^9},ExpressionUUID->"560939e8-c11b-4702-8053-\
af1f5560a184"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<su2\>\"", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], "/.", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", "[", "k_", "]"}], "\[RuleDelayed]", "  ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "7", "]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"3", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
          RowBox[{"h", "[", "j", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "7", "]"}], 
             "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "]"}]}], 
          "}"}]}], "]"}]}], ")"}]}], "/.", " ", 
    RowBox[{
     RowBox[{"e", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "y", "]"}], 
        RowBox[{"e", "[", "y", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{
          RowBox[{"\[CapitalGamma]su2", "[", "7", "]"}], "[", "x", "]"}]}], 
        "}"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8618586685663853`*^9, 3.861858674418415*^9}, {
  3.864107207770994*^9, 
  3.8641072109069643`*^9}},ExpressionUUID->"959203c2-7f68-4674-b539-\
1f50d62cdf10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"feq", "[", "7", "]"}], "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "su2eq", ",", "su3eq", ",", "su2su3eq", ",", "su2u1eq", ",", "su3u1eq"}],
      "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"su2eq", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"eqs", "[", 
            RowBox[{"\"\<su2\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Chi]su2", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                   ",", 
                   RowBox[{
                    RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                  "]"}], "/.", " ", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], "\[Rule]",
                    " ", 
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "7"}], "]"}]}], "]"}]}], 
                ")"}], "-", 
               RowBox[{"\[Chi]su2", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"fembedding", "[", 
                   RowBox[{"\"\<su2\>\"", ",", "7"}], "]"}], 
                  "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{"fembedding", "[", 
                   RowBox[{"\"\<su2\>\"", ",", "7"}], "]"}], 
                  "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
            "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
        "Flatten"}], "//", "DeleteDuplicates"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "su2eq", "}"}], "//", "Flatten"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.861858686919389*^9, 3.861858718587988*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"5bc1f6b2-d63c-4600-ab0f-98808f376cf3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "(", 
       RowBox[{"{", 
        RowBox[{"-", "1"}], "}"}], ")"}], " ", 
      RowBox[{"f", "(", 
       RowBox[{"{", "1", "}"}], ")"}]}], "-", "1"}], ",", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"f", "(", 
       RowBox[{"{", 
        RowBox[{"-", "1"}], "}"}], ")"}], " ", 
      RowBox[{"f", "(", 
       RowBox[{"{", "1", "}"}], ")"}]}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.8618587130912247`*^9, 3.861950541881887*^9, 
  3.861960609110743*^9, 3.861960697087109*^9, 3.863775663131934*^9, 
  3.863788000631919*^9, 3.8637948633739*^9, 3.8638567102648697`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"4e996dc2-28ff-4946-92b5-72c187b69c54"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"flist", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"feq", "[", "7", "]"}], ",", 
       RowBox[{
        RowBox[{"f", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"f", "[", "x", "]"}]}], ",", "\[Infinity]"}], "]"}], "//", 
     "Flatten"}], "//", "DeleteDuplicates"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861858725283984*^9, 3.861858728163262*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"159d3db6-fb17-496c-9973-855ab88ec0e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fsol", "[", "7", "]"}], "=", 
  RowBox[{
   RowBox[{"FindInstance", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"feq", "[", "7", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"flist", "[", "7", "]"}], ",", "Integers"}], "]"}], 
   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.8618587349317007`*^9, 3.861858737507118*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"aa6de73a-326f-44ce-b106-30e7015a2859"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"-", "1"}], "}"}], ")"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", "1", "}"}], ")"}], "\[Rule]", "1"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.8618587385258408`*^9, 3.861950541951407*^9, 
  3.861960609195188*^9, 3.861960697155538*^9, 3.86377566392493*^9, 
  3.863788000739973*^9, 3.863794863462248*^9, 3.8638567103433123`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"5ee20332-a76e-48bd-912e-8c5aad75b4ec"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<su2\>\"", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fembedding", "[", 
     RowBox[{"\"\<su2\>\"", ",", "7"}], "]"}], "/.", 
    RowBox[{"fsol", "[", "7", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861858749231999*^9, 3.861858770272134*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"1749a86e-d587-4fe7-a39a-b9fe8b5d918f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"centralizer", "[", 
  RowBox[{"\"\<su2\>\"", ",", 
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<su2\>\"", ",", "7"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8618587575589333`*^9, 3.861858766004768*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"78a08ef2-b4eb-486c-951f-7018aeabfbaf"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.8618587724043627`*^9, 3.861950542029086*^9, 
  3.861960609280764*^9, 3.861960697231728*^9, 3.863775664466259*^9, 
  3.863788000851289*^9, 3.86379486354148*^9, 3.863856710427977*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"ef70fce0-40c3-44a1-9bc0-39e219f60dda"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "8) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"sp", "(", "4", ")"}], "L"], TraditionalForm]],ExpressionUUID->
  "64248f2d-e610-467e-aaa0-8294ce9dcb30"]
}], "Subsection",
 CellChangeTimes->{{3.860655082065353*^9, 3.8606550858191147`*^9}, {
  3.861858781598118*^9, 
  3.8618587822602177`*^9}},ExpressionUUID->"d738e286-d030-4d2d-bd7b-\
44fb097182d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]su2", "[", "8", "]"}], "[", "\[Lambda]b_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[CapitalGamma]t", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalGamma]t", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"rootssp4", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "8", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}]}], "]"}], ".", "#"}], "\[Equal]", 
          RowBox[{"\[Lambda]b", ".", "Casu2"}]}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gsp4", ".", "#"}], " ", "&"}], ",", "\[CapitalGamma]t"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8618588008773613`*^9, 3.8618588260253143`*^9}, 
   3.864107220371187*^9},ExpressionUUID->"1ee7440c-22e1-4a75-a80d-\
5a6685675d67"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<su2\>\"", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], "/.", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", "[", "k_", "]"}], "\[RuleDelayed]", "  ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "8", "]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"3", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
          RowBox[{"h", "[", "j", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "8", "]"}], 
             "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "]"}]}], 
          "}"}]}], "]"}]}], ")"}]}], "/.", " ", 
    RowBox[{
     RowBox[{"e", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "y", "]"}], 
        RowBox[{"e", "[", "y", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{
          RowBox[{"\[CapitalGamma]su2", "[", "8", "]"}], "[", "x", "]"}]}], 
        "}"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8618588224984417`*^9, 3.861858833047673*^9}, {
  3.864107221690819*^9, 
  3.8641072229270773`*^9}},ExpressionUUID->"87faa04a-e921-4800-be51-\
96ff8b28ee5c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"feq", "[", "8", "]"}], "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "su2eq", ",", "su3eq", ",", "su2su3eq", ",", "su2u1eq", ",", "su3u1eq"}],
      "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"su2eq", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"eqs", "[", 
            RowBox[{"\"\<sp4\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Chi]su2", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                   ",", 
                   RowBox[{
                    RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                  "]"}], "/.", " ", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], "\[Rule]",
                    " ", 
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "8"}], "]"}]}], "]"}]}], 
                ")"}], "-", 
               RowBox[{"\[Chi]sp4", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"fembedding", "[", 
                   RowBox[{"\"\<su2\>\"", ",", "8"}], "]"}], 
                  "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{"fembedding", "[", 
                   RowBox[{"\"\<su2\>\"", ",", "8"}], "]"}], 
                  "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
            "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
        "Flatten"}], "//", "DeleteDuplicates"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "su2eq", "}"}], "//", "Flatten"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.861858841710744*^9, 3.861858861574809*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"61ed9247-20a5-4ae6-9eaf-47ffd8bcc396"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,70,11,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775665015624*^9, 3.863788001223175*^9, 
  3.8637948639027367`*^9, 3.863856710773904*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"36af1c58-1f35-47e8-9218-0d28278066ca"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,70,12,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775665015624*^9, 3.863788001223175*^9, 
  3.8637948639027367`*^9, 3.863856711014435*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"0114f0be-14b7-4e77-ba14-5640375e7f81"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,70,13,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775665015624*^9, 3.863788001223175*^9, 
  3.8637948639027367`*^9, 3.863856711267352*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"a4df7f81-03fa-4727-8382-5bb1c4240550"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "General","stop",
    "\"Further output of \\!\\(\\*FormBox[StyleBox[RowBox[{\\\"Solve\\\", \
\\\"::\\\", \\\"ifun\\\"}], \\\"MessageName\\\"], TraditionalForm]\\) will be \
suppressed during this calculation.\"",2,70,14,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775665015624*^9, 3.863788001223175*^9, 
  3.8637948639027367`*^9, 3.863856711341226*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"4714497a-da6d-4ab9-b3b6-e1deda208770"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"at2", "(", "1", ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{"at2", "(", "2", ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"e", "(", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"bt2", "(", "1", ")"}]}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "2", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "3", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "2", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "4", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "3", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "6", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "5", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "7", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "6", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "7", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"at2", "(", "1", ")"}], " ", 
         RowBox[{"h", "(", "3", ")"}]}], "+", 
        RowBox[{
         TagBox[
          SuperscriptBox["eqs", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]],
          {InverseFunction, 1, 1},
          Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
    RowBox[{"-", 
     RowBox[{"bt2", "(", "7", ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{"bt2", "(", "5", ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{"bt2", "(", "6", ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{"bt2", "(", "1", ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{"bt2", "(", "2", ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{"bt2", "(", "4", ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{"bt2", "(", "3", ")"}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"f", "(", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"e", "(", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"bt2", "(", "1", ")"}]}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "2", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "3", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "2", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "4", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "3", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "6", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "5", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "7", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "6", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "7", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"at2", "(", "1", ")"}], " ", 
         RowBox[{"h", "(", "3", ")"}]}], "+", 
        RowBox[{
         TagBox[
          SuperscriptBox["eqs", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]],
          {InverseFunction, 1, 1},
          Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"f", "(", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "-", 
     RowBox[{"bt2", "(", "7", ")"}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"f", "(", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "-", 
     RowBox[{"bt2", "(", "5", ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"e", "(", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"bt2", "(", "1", ")"}]}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "2", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "3", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "2", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "4", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "3", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "6", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "5", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "7", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "6", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "7", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"at2", "(", "1", ")"}], " ", 
         RowBox[{"h", "(", "3", ")"}]}], "+", 
        RowBox[{
         TagBox[
          SuperscriptBox["eqs", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]],
          {InverseFunction, 1, 1},
          Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"bt2", "(", "1", ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"f", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"bt2", "(", "2", ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"f", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"bt2", "(", "4", ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"f", "(", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"f", "(", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"e", "(", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"bt2", "(", "1", ")"}]}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "2", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "3", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "2", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "4", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "3", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "6", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "5", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "7", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "6", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "7", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"at2", "(", "1", ")"}], " ", 
         RowBox[{"h", "(", "3", ")"}]}], "+", 
        RowBox[{
         TagBox[
          SuperscriptBox["eqs", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]],
          {InverseFunction, 1, 1},
          Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"bt2", "(", "7", ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"f", "(", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"bt2", "(", "5", ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"f", "(", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"at2", "(", "1", ")"}]}], "-", "1"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"at2", "(", "2", ")"}]}], "-", "2"}], ",", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"e", "(", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"bt2", "(", "1", ")"}]}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "2", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "3", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "2", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "4", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "3", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "6", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "5", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "7", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "6", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "7", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"at2", "(", "1", ")"}], " ", 
         RowBox[{"h", "(", "3", ")"}]}], "-", 
        RowBox[{
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ")"}], " ", 
         RowBox[{"h", "(", "3", ")"}]}], "-", 
        RowBox[{
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ")"}], " ", 
         RowBox[{"h", "(", "3", ")"}]}], "+", 
        RowBox[{
         TagBox[
          SuperscriptBox["eqs", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]],
          {InverseFunction, 1, 1},
          Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"e", "(", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"bt2", "(", "1", ")"}]}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "2", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "3", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "2", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "4", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "3", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "6", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "5", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "7", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "6", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "7", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"at2", "(", "1", ")"}], " ", 
         RowBox[{"h", "(", "3", ")"}]}], "+", 
        RowBox[{
         TagBox[
          SuperscriptBox["eqs", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]],
          {InverseFunction, 1, 1},
          Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"f", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
     RowBox[{"bt2", "(", "1", ")"}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"f", "(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
     RowBox[{"bt2", "(", "2", ")"}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"f", "(", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
     RowBox[{"bt2", "(", "4", ")"}]}], ",", 
    RowBox[{"1", "-", 
     RowBox[{"at2", "(", "1", ")"}]}], ",", 
    RowBox[{"2", "-", 
     RowBox[{"at2", "(", "2", ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"e", "(", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"bt2", "(", "1", ")"}]}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "2", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "3", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "2", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "4", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "3", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "6", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "5", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "7", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "6", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"bt2", "(", "7", ")"}], " ", 
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"e", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"at2", "(", "1", ")"}], " ", 
         RowBox[{"h", "(", "3", ")"}]}], "+", 
        RowBox[{
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ")"}], " ", 
         RowBox[{"h", "(", "3", ")"}]}], "+", 
        RowBox[{
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
         RowBox[{"f", "(", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ")"}], " ", 
         RowBox[{"h", "(", "3", ")"}]}], "+", 
        RowBox[{
         TagBox[
          SuperscriptBox["eqs", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]],
          {InverseFunction, 1, 1},
          Editable->False], "(", "0", ")"}]}], ")"}]}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.861858863367764*^9, 3.861950542177917*^9, 
  3.86196060944064*^9, 3.861960697382688*^9, 3.863775667329134*^9, 
  3.863788004904203*^9, 3.863794866260695*^9, 3.863856712763455*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"78a067f9-27a9-45ad-880d-58027eb39821"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"flist", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"feq", "[", "8", "]"}], ",", 
       RowBox[{
        RowBox[{"f", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"f", "[", "x", "]"}]}], ",", "\[Infinity]"}], "]"}], "//", 
     "Flatten"}], "//", "DeleteDuplicates"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8618588697515373`*^9, 3.861858870710888*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"8be5bb22-3c31-4fbd-983a-1b89876c3091"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fsol", "[", "8", "]"}], "=", 
  RowBox[{
   RowBox[{"FindInstance", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"feq", "[", "8", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"flist", "[", "8", "]"}], ",", "Integers"}], "]"}], 
   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.861858877463727*^9, 3.861858879948245*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"41f53bbd-bf12-4a61-9791-3069c053877b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "FindInstance","exvar",
    "\"The system contains a nonconstant expression \\!\\(\\*FormBox[RowBox[{\
\\\"at2\\\", \\\"(\\\", \\\"1\\\", \\\")\\\"}], TraditionalForm]\\) \
independent of variables \\!\\(\\*FormBox[RowBox[{\\\"{\\\", RowBox[{RowBox[{\
\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\",\\\", RowBox[{\\\"f\\\", \
\\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}], \\\")\\\"}], \\\",\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\
\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}], \
\\\",\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\
\"}]}], \\\"}\\\"}], \\\")\\\"}], \\\",\\\", RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}], \\\",\\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}]}], \
\\\"}\\\"}], TraditionalForm]\\).\"",2,72,15,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.8637756675394278`*^9, 3.863788008799508*^9, 
  3.863794869769311*^9, 3.8638567162851667`*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"ee451f18-02cf-4ef3-9f95-2a54c6c08cea"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"at2", "(", "1", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"at2", "(", "2", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"e", "(", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bt2", "(", "1", ")"}]}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "1", ")"}], " ", 
          RowBox[{"h", "(", "3", ")"}]}], "+", 
         RowBox[{
          TagBox[
           SuperscriptBox["eqs", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]],
           {InverseFunction, 1, 1},
           Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "7", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "5", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "6", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "1", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "2", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "4", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "3", ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"e", "(", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bt2", "(", "1", ")"}]}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "1", ")"}], " ", 
          RowBox[{"h", "(", "3", ")"}]}], "+", 
         RowBox[{
          TagBox[
           SuperscriptBox["eqs", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]],
           {InverseFunction, 1, 1},
           Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "7", ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "5", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"e", "(", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bt2", "(", "1", ")"}]}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "1", ")"}], " ", 
          RowBox[{"h", "(", "3", ")"}]}], "+", 
         RowBox[{
          TagBox[
           SuperscriptBox["eqs", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]],
           {InverseFunction, 1, 1},
           Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "1", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "2", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "4", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"e", "(", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bt2", "(", "1", ")"}]}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "1", ")"}], " ", 
          RowBox[{"h", "(", "3", ")"}]}], "+", 
         RowBox[{
          TagBox[
           SuperscriptBox["eqs", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]],
           {InverseFunction, 1, 1},
           Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "7", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "5", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"at2", "(", "1", ")"}]}], "-", "1"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"at2", "(", "2", ")"}]}], "-", "2"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"e", "(", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bt2", "(", "1", ")"}]}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "1", ")"}], " ", 
          RowBox[{"h", "(", "3", ")"}]}], "-", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "3", ")"}]}], "-", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "3", ")"}]}], "+", 
         RowBox[{
          TagBox[
           SuperscriptBox["eqs", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]],
           {InverseFunction, 1, 1},
           Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"e", "(", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bt2", "(", "1", ")"}]}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "1", ")"}], " ", 
          RowBox[{"h", "(", "3", ")"}]}], "+", 
         RowBox[{
          TagBox[
           SuperscriptBox["eqs", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]],
           {InverseFunction, 1, 1},
           Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "1", ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "2", ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "4", ")"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"at2", "(", "1", ")"}]}], ",", 
     RowBox[{"2", "-", 
      RowBox[{"at2", "(", "2", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"e", "(", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bt2", "(", "1", ")"}]}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "1", ")"}], " ", 
          RowBox[{"h", "(", "3", ")"}]}], "+", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "3", ")"}]}], "+", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "3", ")"}]}], "+", 
         RowBox[{
          TagBox[
           SuperscriptBox["eqs", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]],
           {InverseFunction, 1, 1},
           Editable->False], "(", "0", ")"}]}], ")"}]}]}]}], "}"}], 
   "\[LongEqual]", "0"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.861858880824329*^9, 3.8619505422486353`*^9, 
  3.861960609524548*^9, 3.861960697451262*^9, 3.8637756676005497`*^9, 
  3.8637880088869467`*^9, 3.8637948698416357`*^9, 3.86385671633883*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"38cc8edf-0c99-4e28-8890-7f78bce8073a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<su2\>\"", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fembedding", "[", 
     RowBox[{"\"\<su2\>\"", ",", "8"}], "]"}], "/.", 
    RowBox[{"fsol", "[", "8", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8618588876597*^9, 3.8618588902826977`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"61e9f37f-aca7-4ba3-8e8a-da45e8726561"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "ReplaceAll","reps",
    "\"\\!\\(\\*FormBox[RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"at2\\\", \\\"(\\\", \\\"1\\\", \\\")\\\
\"}]}], \\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\"at2\\\", \\\"(\\\", \\\"2\\\
\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", \
FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \
\\\"(\\\", \\\"1\\\", \\\")\\\"}]}], \\\" \\\", RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"2\\\", \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}]}], \\\"-\\\", RowBox[{RowBox[{\\\"bt2\\\", \\\"(\\\", \
\\\"3\\\", \\\")\\\"}], \\\" \\\", RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"2\\\", \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}]}], \\\"-\\\", RowBox[{RowBox[{\\\"bt2\\\", \\\"(\\\", \
\\\"4\\\", \\\")\\\"}], \\\" \\\", RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"3\\\", \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}]}], \\\"-\\\", RowBox[{RowBox[{\\\"bt2\\\", \\\"(\\\", \
\\\"6\\\", \\\")\\\"}], \\\" \\\", RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"5\\\", \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}]}], \\\"-\\\", RowBox[{RowBox[{\\\"bt2\\\", \\\"(\\\", \
\\\"7\\\", \\\")\\\"}], \\\" \\\", RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"6\\\", \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}]}], \\\"-\\\", RowBox[{RowBox[{\\\"bt2\\\", \\\"(\\\", \
\\\"7\\\", \\\")\\\"}], \\\" \\\", RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{RowBox[{\\\"at2\\\", \\\"(\\\", \\\"1\\\", \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"h\\\", \\\"(\\\", \\\"3\\\", \\\")\\\"}]}], \\\"+\\\", \
RowBox[{TagBox[SuperscriptBox[\\\"eqs\\\", RowBox[{\\\"(\\\", RowBox[{\\\"-\\\
\", \\\"1\\\"}], \\\")\\\"}]], List[InverseFunction, 1, 1], Rule[Editable, \
False]], \\\"(\\\", \\\"0\\\", \\\")\\\"}]}], RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}]]}], \\\",\\\", RowBox[{\\\"-\\\", \
RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"7\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\
\\\"-\\\", RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"5\\\", \\\")\\\"}]}], \
\\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"6\\\", \
\\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \\\"(\\\", \
\\\"1\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \
\\\"(\\\", \\\"2\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\
\"bt2\\\", \\\"(\\\", \\\"4\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", \
RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"3\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"10\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"-\\\", RowBox[{\\\"at2\\\", \\\"(\
\\\", \\\"1\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \\\"2\\\
\"}], \\\"-\\\", RowBox[{\\\"at2\\\", \\\"(\\\", \\\"2\\\", \\\")\\\"}]}], \\\
\",\\\", RowBox[{\\\"-\\\", FractionBox[RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"39\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{TagBox[SuperscriptBox[\\\"eqs\\\", RowBox[{\\\"(\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]], \
List[InverseFunction, 1, 1], Rule[Editable, False]], \\\"(\\\", \\\"0\\\", \\\
\")\\\"}]}], RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\
\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \
\\\")\\\"}]]}], \\\",\\\", RowBox[{\\\"-\\\", \
FractionBox[RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"27\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{TagBox[SuperscriptBox[\\\"eqs\\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}]], \
List[InverseFunction, 1, 1], Rule[Editable, False]], \\\"(\\\", \\\"0\\\", \\\
\")\\\"}]}], RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\
\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \
\\\")\\\"}]]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \\\
\"(\\\", \\\"1\\\", \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"2\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \
\\\"(\\\", \\\"2\\\", \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \
\\\"(\\\", \\\"4\\\", \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}]}]}], \\\
\",\\\", RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"at2\\\", \\\"(\\\", \
\\\"1\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"2\\\", \\\"-\\\", RowBox[{\\\
\"at2\\\", \\\"(\\\", \\\"2\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", \
FractionBox[RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"30\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"}\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"}\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"}\\\"}], \\\")\\\"}]}], \\\"-\\\", RowBox[{RowBox[{\\\"at2\\\", \
\\\"(\\\", \\\"1\\\", \\\")\\\"}], \\\" \\\", RowBox[{\\\"h\\\", \\\"(\\\", \
\\\"3\\\", \\\")\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"h\\\", \\\"(\\\", \\\"3\\\", \
\\\")\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"}\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\
\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"h\\\", \\\"(\\\", \\\"3\\\", \\\")\\\"}]}], \\\"+\\\", \
RowBox[{TagBox[SuperscriptBox[\\\"eqs\\\", RowBox[{\\\"(\\\", RowBox[{\\\"-\\\
\", \\\"1\\\"}], \\\")\\\"}]], List[InverseFunction, 1, 1], Rule[Editable, \
False]], \\\"(\\\", \\\"0\\\", \\\")\\\"}]}], RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}]]}]}], \\\"}\\\"}], \
\\\"\[LongEqual]\\\", \\\"0\\\"}], \\\"}\\\"}], TraditionalForm]\\) is \
neither a list of replacement rules nor a valid dispatch table, and so cannot \
be used for replacing.\"",2,73,16,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775667764399*^9, 3.863788009070904*^9, 
  3.863794869972005*^9, 3.863856716485776*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"ddb59aa5-3bd3-4cc7-8e51-bbff9975b55b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"centralizer", "[", 
  RowBox[{"\"\<sp4\>\"", ",", 
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<su2\>\"", ",", "8"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.861858897916195*^9, 3.8618589033751917`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"0c953cf4-17e7-4368-b080-ed4cb823c52e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Table","iterb",
    "\"Iterator \\!\\(\\*FormBox[RowBox[{\\\"{\\\", RowBox[{\\\"v\\\", \
\\\",\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"h\\\", \
\\\"(\\\", \\\"1\\\", \\\")\\\"}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"h\\\", \\\"(\\\", \\\"2\\\", \\\")\\\"}]}]}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}]}]}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\
\"}]}], \\\"}\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\",\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\
\"}]}], \\\"}\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}]}]}]}], \
\\\"}\\\"}], \\\"/.\\\", \\\"\[VeryThinSpace]\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"at2\\\", \\\"(\\\", \\\"1\\\", \\\")\\\
\"}]}], \\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\"at2\\\", \\\"(\\\", \\\"2\\\
\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", FractionBox[RowBox[{RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"23\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{TagBox[SuperscriptBox[\\\"eqs\\\", RowBox[{\\\"(\\\", RowBox[{\\\"-\\\
\", \\\"1\\\"}], \\\")\\\"}]], List[InverseFunction, 1, 1], Rule[Editable, \
False]], \\\"(\\\", \\\"0\\\", \\\")\\\"}]}], RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}]]}], \\\",\\\", RowBox[{\\\"-\
\\\", RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"7\\\", \\\")\\\"}]}], \\\",\\\", \
RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"5\\\", \\\")\\\"}]}], \
\\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"6\\\", \
\\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \\\"(\\\", \
\\\"1\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \
\\\"(\\\", \\\"2\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\
\"bt2\\\", \\\"(\\\", \\\"4\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", \
RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"3\\\", \\\")\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}]}], \\\"-\\\", \
FractionBox[RowBox[{RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"15\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{RowBox[{RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"15\\\", \\\"\[RightSkeleton]\\\"}], \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}]}], RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
\\\")\\\"}]]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"8\\\", \\\"\
\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"bt2\
\\\", \\\"(\\\", \\\"5\\\", \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\\\"}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\"-\\\", RowBox[{\\\"at2\\\", \\\"(\\\", \\\"1\\\", \\\")\\\"}]}], \
\\\",\\\", RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\"-\\\", RowBox[{\\\"at2\
\\\", \\\"(\\\", \\\"2\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", \
FractionBox[RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"39\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{TagBox[SuperscriptBox[\\\"eqs\\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}]], \
List[InverseFunction, 1, 1], Rule[Editable, False]], \\\"(\\\", \\\"0\\\", \\\
\")\\\"}]}], RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\\\"}], \
\\\")\\\"}]]}], \\\",\\\", RowBox[{\\\"-\\\", \
FractionBox[RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"24\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \
\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\")\\\"}]}], \\\"-\\\", RowBox[{RowBox[{\\\"at2\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}], \\\" \\\", RowBox[{\\\"h\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}]}], \\\"+\\\", RowBox[{TagBox[SuperscriptBox[\\\"eqs\\\", RowBox[{\\\"(\
\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}]], List[InverseFunction, 1, \
1], Rule[Editable, False]], \\\"(\\\", \\\"0\\\", \\\")\\\"}]}], \
RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}]]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"bt2\
\\\", \\\"(\\\", \\\"1\\\", \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\\\"}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \
\\\"(\\\", \\\"2\\\", \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \
RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"4\\\", \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"2\\\", \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}]}]}], \\\",\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
RowBox[{\\\"at2\\\", \\\"(\\\", \\\"1\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\
\\\"2\\\", \\\"-\\\", RowBox[{\\\"at2\\\", \\\"(\\\", \\\"2\\\", \
\\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", FractionBox[RowBox[{RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"30\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\
\\\", RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \
\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}]}], \\\"-\\\", RowBox[{RowBox[{\\\"at2\\\", \\\"(\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"h\\\", \\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"h\\\", \
\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}], \\\" \\\", RowBox[{\\\"h\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}]}], \\\"+\\\", RowBox[{TagBox[SuperscriptBox[\\\"eqs\\\", RowBox[{\\\"(\
\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}]], List[InverseFunction, 1, \
1], Rule[Editable, False]], \\\"(\\\", \\\"0\\\", \\\")\\\"}]}], \
RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}]]}]}], \\\"}\\\"}], \\\"\[LongEqual]\\\", \\\"0\\\"}]}]}], \
\\\"}\\\"}], TraditionalForm]\\) does not have appropriate bounds.\"",2,74,17,
    30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775667865189*^9, 3.863788009511847*^9, 
  3.863794870272703*^9, 3.863856716774979*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"d933bc01-118b-4efb-9f0d-5ea8e8a21ebe"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Table","iterb",
    "\"Iterator \\!\\(\\*FormBox[RowBox[{\\\"{\\\", RowBox[{\\\"v\\\", \
\\\",\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"h\\\", \
\\\"(\\\", \\\"1\\\", \\\")\\\"}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"h\\\", \\\"(\\\", \\\"2\\\", \\\")\\\"}]}]}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}]}]}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\
\"}]}], \\\"}\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\",\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\
\"}]}], \\\"}\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}]}]}]}], \
\\\"}\\\"}], \\\"/.\\\", \\\"\[VeryThinSpace]\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"at2\\\", \\\"(\\\", \\\"1\\\", \\\")\\\
\"}]}], \\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\"at2\\\", \\\"(\\\", \\\"2\\\
\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", FractionBox[RowBox[{RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"23\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{TagBox[SuperscriptBox[\\\"eqs\\\", RowBox[{\\\"(\\\", RowBox[{\\\"-\\\
\", \\\"1\\\"}], \\\")\\\"}]], List[InverseFunction, 1, 1], Rule[Editable, \
False]], \\\"(\\\", \\\"0\\\", \\\")\\\"}]}], RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}]]}], \\\",\\\", RowBox[{\\\"-\
\\\", RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"7\\\", \\\")\\\"}]}], \\\",\\\", \
RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"5\\\", \\\")\\\"}]}], \
\\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"6\\\", \
\\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \\\"(\\\", \
\\\"1\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \
\\\"(\\\", \\\"2\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", RowBox[{\\\
\"bt2\\\", \\\"(\\\", \\\"4\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", \
RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"3\\\", \\\")\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\")\\\"}]}], \\\"-\\\", \
FractionBox[RowBox[{RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"15\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{RowBox[{RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"15\\\", \\\"\[RightSkeleton]\\\"}], \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}]}], RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
\\\")\\\"}]]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"8\\\", \\\"\
\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"bt2\
\\\", \\\"(\\\", \\\"5\\\", \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\\\"}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\"-\\\", RowBox[{\\\"at2\\\", \\\"(\\\", \\\"1\\\", \\\")\\\"}]}], \
\\\",\\\", RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\"-\\\", RowBox[{\\\"at2\
\\\", \\\"(\\\", \\\"2\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", \
FractionBox[RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"39\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{TagBox[SuperscriptBox[\\\"eqs\\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}]], \
List[InverseFunction, 1, 1], Rule[Editable, False]], \\\"(\\\", \\\"0\\\", \\\
\")\\\"}]}], RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\\\"}], \
\\\")\\\"}]]}], \\\",\\\", RowBox[{\\\"-\\\", \
FractionBox[RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"24\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \
\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\")\\\"}]}], \\\"-\\\", RowBox[{RowBox[{\\\"at2\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}], \\\" \\\", RowBox[{\\\"h\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}]}], \\\"+\\\", RowBox[{TagBox[SuperscriptBox[\\\"eqs\\\", RowBox[{\\\"(\
\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}]], List[InverseFunction, 1, \
1], Rule[Editable, False]], \\\"(\\\", \\\"0\\\", \\\")\\\"}]}], \
RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}]]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"bt2\
\\\", \\\"(\\\", \\\"1\\\", \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\\\"}], \
\\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"bt2\\\", \
\\\"(\\\", \\\"2\\\", \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \
RowBox[{\\\"bt2\\\", \\\"(\\\", \\\"4\\\", \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"2\\\", \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}]}]}], \\\",\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
RowBox[{\\\"at2\\\", \\\"(\\\", \\\"1\\\", \\\")\\\"}]}], \\\",\\\", RowBox[{\
\\\"2\\\", \\\"-\\\", RowBox[{\\\"at2\\\", \\\"(\\\", \\\"2\\\", \
\\\")\\\"}]}], \\\",\\\", RowBox[{\\\"-\\\", FractionBox[RowBox[{RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"30\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\
\\\", RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \
\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"e\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}]}], \\\"-\\\", RowBox[{RowBox[{\\\"at2\\\", \\\"(\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"h\\\", \\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"h\\\", \
\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}], \\\" \\\", RowBox[{\\\"f\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}], \\\" \\\", RowBox[{\\\"h\\\", \\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}]}], \\\"+\\\", RowBox[{TagBox[SuperscriptBox[\\\"eqs\\\", RowBox[{\\\"(\
\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}]], List[InverseFunction, 1, \
1], Rule[Editable, False]], \\\"(\\\", \\\"0\\\", \\\")\\\"}]}], \
RowBox[{\\\"e\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\")\\\"}]]}]}], \\\"}\\\"}], \\\"\[LongEqual]\\\", \\\"0\\\"}]}]}], \
\\\"}\\\"}], TraditionalForm]\\) does not have appropriate bounds.\"",2,74,18,
    30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775667865189*^9, 3.863788009511847*^9, 
  3.863794870272703*^9, 3.863856716823173*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"75f28164-7538-4c15-9982-df8b669b06b1"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"c", "(", "7", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "8", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "10", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "9", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "5", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "6", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "4", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "3", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "1", ")"}], " ", 
    RowBox[{"h", "(", "1", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "2", ")"}], " ", 
    RowBox[{"h", "(", "2", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.861858902009859*^9, 3.861858903704239*^9}, 
   3.861950542323449*^9, 3.861960609606701*^9, 3.86196069751928*^9, 
   3.86377566895465*^9, 3.863788009705554*^9, 3.8637948703886538`*^9, 
   3.86385671687512*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"e936ba3c-86c3-40bb-a95c-3eaec7ed8ca1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "9) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"sp", "(", "6", ")"}], "L"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "51fefe40-0fa1-4e0b-958d-5d8734d60a1e"]
}], "Subsection",
 CellChangeTimes->{{3.861771121966117*^9, 3.861771127403236*^9}, {
  3.861858968401372*^9, 
  3.861858969191773*^9}},ExpressionUUID->"ec710b8f-3e22-4c6a-a217-\
0bd5a612e2ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]su2", "[", "9", "]"}], "[", "\[Lambda]b_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[CapitalGamma]t", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalGamma]t", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"rootssp6", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "9", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}]}], "]"}], ".", "#"}], "\[Equal]", 
          RowBox[{"\[Lambda]b", ".", "Casu2"}]}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gsp6", ".", "#"}], " ", "&"}], ",", "\[CapitalGamma]t"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.861771147129548*^9, 3.861771149732329*^9}, {
   3.861858978973494*^9, 3.861858993085951*^9}, 
   3.86410723186611*^9},ExpressionUUID->"66826294-717f-4af6-9d26-\
d95261a6fc05"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<su2\>\"", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], "/.", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", "[", "k_", "]"}], "\[RuleDelayed]", "  ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "9", "]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"3", ",", "j"}], "\[RightDoubleBracket]"}], " ", 
          RowBox[{"h", "[", "j", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "9", "]"}], 
             "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "]"}]}], 
          "}"}]}], "]"}]}], ")"}]}], "/.", " ", 
    RowBox[{
     RowBox[{"e", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "y", "]"}], 
        RowBox[{"e", "[", "y", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{
          RowBox[{"\[CapitalGamma]su2", "[", "9", "]"}], "[", "x", "]"}]}], 
        "}"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861859001027431*^9, 3.861859006500293*^9}, {
  3.8641072305716467`*^9, 
  3.86410723329853*^9}},ExpressionUUID->"326c7f08-a03e-4de1-a0d3-\
b20a5670ad8f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"feq", "[", "9", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "su2eq", ",", "su3eq", ",", "su2su3eq", ",", "su2u1eq", ",", 
       "su3u1eq"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"su2eq", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"eqs", "[", 
             RowBox[{"\"\<sp6\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Chi]su2", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                   "]"}], "/.", " ", 
                  RowBox[{"Thread", "[", 
                   RowBox[{
                    RowBox[{"generators", "[", "\"\<su2\>\"", "]"}], 
                    "\[Rule]", " ", 
                    RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "9"}], "]"}]}], "]"}]}], 
                 ")"}], "-", 
                RowBox[{"\[Chi]sp6", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "9"}], "]"}], 
                   "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su2\>\"", ",", "9"}], "]"}], 
                   "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                 "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
             "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
         "Flatten"}], "//", "DeleteDuplicates"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "su2eq", "}"}], "//", "Flatten"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.861859019089715*^9, 3.861859039439802*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"05a63ac9-f049-4083-9dd7-1d4093be646c"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,77,19,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.8637756695259867`*^9, 3.863788010218081*^9, 
  3.863794870799122*^9, 3.863856717299377*^9},
 CellLabel->
  "During evaluation of \
In[77]:=",ExpressionUUID->"631b600f-8a64-48d8-a49f-21d0035b9ab5"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,77,20,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.8637756695259867`*^9, 3.863788010218081*^9, 
  3.863794870799122*^9, 3.863856717636421*^9},
 CellLabel->
  "During evaluation of \
In[77]:=",ExpressionUUID->"0858ed6e-c09e-4fdd-94bf-77830dfbe477"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,77,21,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.8637756695259867`*^9, 3.863788010218081*^9, 
  3.863794870799122*^9, 3.863856717986257*^9},
 CellLabel->
  "During evaluation of \
In[77]:=",ExpressionUUID->"e51f40d6-7fa5-4c76-b0e7-3b2fa57a5f4e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "General","stop",
    "\"Further output of \\!\\(\\*FormBox[StyleBox[RowBox[{\\\"Solve\\\", \
\\\"::\\\", \\\"ifun\\\"}], \\\"MessageName\\\"], TraditionalForm]\\) will be \
suppressed during this calculation.\"",2,77,22,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.8637756695259867`*^9, 3.863788010218081*^9, 
  3.863794870799122*^9, 3.86385671805759*^9},
 CellLabel->
  "During evaluation of \
In[77]:=",ExpressionUUID->"9939d28f-e4d2-484d-a6d0-6f406ec212b6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"flist", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"feq", "[", "9", "]"}], ",", 
       RowBox[{
        RowBox[{"f", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"f", "[", "x", "]"}]}], ",", "\[Infinity]"}], "]"}], "//", 
     "Flatten"}], "//", "DeleteDuplicates"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8618590467000713`*^9, 3.861859047524192*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"3df17ef9-45d2-43a9-a9ef-fef7e9c7793f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fsol", "[", "9", "]"}], "=", 
  RowBox[{
   RowBox[{"FindInstance", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"feq", "[", "9", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"flist", "[", "9", "]"}], ",", "Integers"}], "]"}], 
   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.8618590532751427`*^9, 3.86185905521946*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"f78942be-9903-4608-aa99-347bffb751b9"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "FindInstance","exvar",
    "\"The system contains a nonconstant expression \\!\\(\\*FormBox[RowBox[{\
\\\"at2\\\", \\\"(\\\", \\\"1\\\", \\\")\\\"}], TraditionalForm]\\) \
independent of variables \\!\\(\\*FormBox[RowBox[{\\\"{\\\", RowBox[{RowBox[{\
\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \\\",\\\", \
\\\"2\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\",\\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", \\\"0\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\",\
\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\",\
\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\",\
\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \
\\\",\\\", \\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\",\
\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \
\\\",\\\", \\\"2\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\")\\\"}], \\\",\
\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"2\\\
\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}], \
\\\",\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"2\\\
\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}], \
\\\",\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\
\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}], \
\\\",\\\", RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"2\\\"}], \\\",\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}], \\\",\\\", \
RowBox[{\\\"f\\\", \\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \
\\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}], \\\",\\\", RowBox[{\\\"f\\\", \
\\\"(\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\"}\\\"}], \\\")\\\"}]}], \
\\\"}\\\"}], TraditionalForm]\\).\"",2,79,23,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775672565612*^9, 3.863788016950535*^9, 
  3.863794877598415*^9, 3.863856723742366*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"947a4892-2f9a-4519-a69e-65f28aa94212"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"at2", "(", "1", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"at2", "(", "2", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"at2", "(", "3", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"e", "(", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
         ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bt2", "(", "1", ")"}]}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "8", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "9", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "8", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "14", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "11", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "15", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "10", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "12", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "16", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "11", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "12", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "13", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "17", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "14", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "15", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "16", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "17", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "2", ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "1", ")"}], " ", 
          RowBox[{"h", "(", "5", ")"}]}], "+", 
         RowBox[{
          TagBox[
           SuperscriptBox["eqs", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]],
           {InverseFunction, 1, 1},
           Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "17", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "13", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "16", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "12", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "15", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "11", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "10", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "14", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "1", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "2", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "6", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "3", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "7", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "4", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "8", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "9", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"bt2", "(", "5", ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"e", "(", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
         ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bt2", "(", "1", ")"}]}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "8", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "9", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "8", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "14", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "11", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "15", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "10", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "12", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "16", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "11", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "12", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "13", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "17", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "14", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "15", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "16", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "17", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "2", ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "1", ")"}], " ", 
          RowBox[{"h", "(", "5", ")"}]}], "+", 
         RowBox[{
          TagBox[
           SuperscriptBox["eqs", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]],
           {InverseFunction, 1, 1},
           Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "17", ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "13", ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "16", ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "12", ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "10", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"e", "(", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
         ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bt2", "(", "1", ")"}]}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "8", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "9", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "8", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "14", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "11", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "15", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "10", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "12", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "16", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "11", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "12", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "13", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "17", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "14", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "15", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "16", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "17", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "2", ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "1", ")"}], " ", 
          RowBox[{"h", "(", "5", ")"}]}], "+", 
         RowBox[{
          TagBox[
           SuperscriptBox["eqs", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]],
           {InverseFunction, 1, 1},
           Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "1", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "2", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "6", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "3", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "7", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "9", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"e", "(", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
         ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bt2", "(", "1", ")"}]}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "8", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "9", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "8", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "14", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "11", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "15", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "10", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "12", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "16", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "11", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "12", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "13", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "17", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "14", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "15", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "16", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "17", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "2", ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "1", ")"}], " ", 
          RowBox[{"h", "(", "5", ")"}]}], "+", 
         RowBox[{
          TagBox[
           SuperscriptBox["eqs", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]],
           {InverseFunction, 1, 1},
           Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "17", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "13", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "16", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "12", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"bt2", "(", "10", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"at2", "(", "1", ")"}]}], "-", "1"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"at2", "(", "2", ")"}]}], "-", "2"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"at2", "(", "3", ")"}]}], "-", "3"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"e", "(", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
         ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bt2", "(", "1", ")"}]}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "8", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "9", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "8", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "14", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "11", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "15", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "10", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "12", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "16", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "11", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "12", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "13", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "17", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "14", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "15", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "16", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "17", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}],
           " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}],
           " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}],
           " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}],
           " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}],
           " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}],
           " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "2", ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "-", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "-", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "-", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "-", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "1", ")"}], " ", 
          RowBox[{"h", "(", "5", ")"}]}], "-", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "5", ")"}]}], "-", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "5", ")"}]}], "-", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "5", ")"}]}], "+", 
         RowBox[{
          TagBox[
           SuperscriptBox["eqs", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]],
           {InverseFunction, 1, 1},
           Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"e", "(", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
         ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bt2", "(", "1", ")"}]}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "8", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "9", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "8", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "14", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "11", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "15", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "10", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "12", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "16", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "11", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "12", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "13", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "17", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "14", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "15", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "16", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "17", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "2", ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "1", ")"}], " ", 
          RowBox[{"h", "(", "5", ")"}]}], "+", 
         RowBox[{
          TagBox[
           SuperscriptBox["eqs", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]],
           {InverseFunction, 1, 1},
           Editable->False], "(", "0", ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "1", ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "2", ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "6", ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "3", ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "7", ")"}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "(", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
      RowBox[{"bt2", "(", "9", ")"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"at2", "(", "1", ")"}]}], ",", 
     RowBox[{"2", "-", 
      RowBox[{"at2", "(", "2", ")"}]}], ",", 
     RowBox[{"3", "-", 
      RowBox[{"at2", "(", "3", ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"e", "(", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
         ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bt2", "(", "1", ")"}]}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "2", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "6", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "8", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "3", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "7", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "9", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "4", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "8", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "5", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "14", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "11", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "15", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "10", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "12", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "16", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "11", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "12", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "13", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "17", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "14", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "15", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "16", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"bt2", "(", "17", ")"}], " ", 
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}],
           " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}],
           " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}],
           " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}],
           " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}],
           " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}],
           " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"e", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
           ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "2", ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "+", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "+", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "+", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "+", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "4", ")"}]}], "-", 
         RowBox[{
          RowBox[{"at2", "(", "1", ")"}], " ", 
          RowBox[{"h", "(", "5", ")"}]}], "+", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "5", ")"}]}], "+", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "5", ")"}]}], "+", 
         RowBox[{
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ")"}], " ", 
          RowBox[{"f", "(", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}], " ", 
          RowBox[{"h", "(", "5", ")"}]}], "+", 
         RowBox[{
          TagBox[
           SuperscriptBox["eqs", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]],
           {InverseFunction, 1, 1},
           Editable->False], "(", "0", ")"}]}], ")"}]}]}]}], "}"}], 
   "\[LongEqual]", "0"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.861859056111717*^9, 3.8619505426947317`*^9, 
  3.86196060996099*^9, 3.861960697878236*^9, 3.863775672664607*^9, 
  3.863788017093544*^9, 3.8637948776615067`*^9, 3.863856723807414*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"875746e2-e3a9-4555-b010-dfd8d4425081"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"centralizer", "[", 
  RowBox[{"\"\<sp6\>\"", ",", 
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<su2\>\"", ",", "9"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8618590702851753`*^9, 3.861859073954784*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"bbbac3ad-05f7-4da0-9a9f-df922e66eea7"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Table","iterb",
    "\"Iterator \\!\\(\\*FormBox[RowBox[{\\\"{\\\", RowBox[{\\\"v\\\", \
\\\",\\\", RowBox[{\\\"\[Alpha]embedding\\\", \\\"(\\\", \
RowBox[{\\\"\\\\\\\"su2\\\\\\\"\\\", \\\",\\\", \\\"9\\\"}], \\\")\\\"}]}], \
\\\"}\\\"}], TraditionalForm]\\) does not have appropriate bounds.\"",2,80,24,
    30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.861960610010672*^9, 3.861960697966905*^9, 
  3.863775672761713*^9, 3.863788017304659*^9, 3.863794877830493*^9, 
  3.863856723951659*^9},
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"29b17325-bd3a-419b-937b-1b0a6d408a0d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Table","iterb",
    "\"Iterator \\!\\(\\*FormBox[RowBox[{\\\"{\\\", RowBox[{\\\"v\\\", \
\\\",\\\", RowBox[{\\\"\[Alpha]embedding\\\", \\\"(\\\", \
RowBox[{\\\"\\\\\\\"su2\\\\\\\"\\\", \\\",\\\", \\\"9\\\"}], \\\")\\\"}]}], \
\\\"}\\\"}], TraditionalForm]\\) does not have appropriate bounds.\"",2,80,25,
    30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.861960610010672*^9, 3.861960697966905*^9, 
  3.863775672761713*^9, 3.863788017304659*^9, 3.863794877830493*^9, 
  3.8638567239908037`*^9},
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"39bf70a8-ff3a-4906-b2d6-6bc8c28122ed"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"c", "(", "13", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "14", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "16", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "18", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "21", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "15", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "17", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "19", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "20", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "11", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "10", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "8", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "6", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "12", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "9", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "7", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "5", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "4", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "1", ")"}], " ", 
    RowBox[{"h", "(", "1", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "2", ")"}], " ", 
    RowBox[{"h", "(", "2", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "3", ")"}], " ", 
    RowBox[{"h", "(", "3", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8618590713642178`*^9, 3.861859074598257*^9}, 
   3.861950542741487*^9, 3.8619606100892487`*^9, 3.861960698055286*^9, 
   3.863775672869143*^9, 3.863788017408692*^9, 3.863794877909068*^9, 
   3.863856724027512*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"1f6cfa33-ba21-4f2f-b7c6-a8f535ed322e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"embeddingscheck", "[", 
  RowBox[{"{", 
   RowBox[{"\"\<sp6\>\"", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<su2\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"h", "[", "2", "]"}]}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "0"}], "}"}], "]"}], "-", 
           RowBox[{"e", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], "]"}]}], ")"}],
          ",", 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"e", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], "]"}], "-", 
            RowBox[{"e", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}], ",", "0"}], "}"}], "]"}]}], ")"}]}]}], 
        "}"}]}], "}"}], "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8618591215043087`*^9, 3.8618591253217583`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"4052db44-2612-4201-bd97-0017a72441bc"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,81,26,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775672962352*^9, 3.8637880177706757`*^9, 
  3.86379487826757*^9, 3.86385672436808*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"c8ed11e6-ed96-44cf-be89-427508675861"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,81,27,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775672962352*^9, 3.8637880177706757`*^9, 
  3.86379487826757*^9, 3.8638567246636667`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"497c3e88-8952-4902-af68-633646c42abd"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Solve","ifun",
    "\"Inverse functions are being used by \\!\\(\\*FormBox[\\\"Solve\\\", \
TraditionalForm]\\), so some solutions may not be found; use Reduce for \
complete solution information.\"",2,81,28,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775672962352*^9, 3.8637880177706757`*^9, 
  3.86379487826757*^9, 3.8638567249665747`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"dfc6e983-d5bd-4e90-9806-8df7d338da72"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "General","stop",
    "\"Further output of \\!\\(\\*FormBox[StyleBox[RowBox[{\\\"Solve\\\", \
\\\"::\\\", \\\"ifun\\\"}], \\\"MessageName\\\"], TraditionalForm]\\) will be \
suppressed during this calculation.\"",2,81,29,30796276576729968994,"Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.863775672962352*^9, 3.8637880177706757`*^9, 
  3.86379487826757*^9, 3.8638567250323057`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"6d615ac0-cffd-4880-b057-2588ef93e6b9"],

Cell[BoxData[
 FormBox["False", TraditionalForm]], "Output",
 CellChangeTimes->{3.861859126444887*^9, 3.86195054291356*^9, 
  3.861960610247854*^9, 3.8619606982172728`*^9, 3.863775679188105*^9, 
  3.863788023089376*^9, 3.8637948838428926`*^9, 3.863856729602322*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"119d43a1-edfd-48a4-82d0-0be46d24852d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "10) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"su", "(", "4", ")"}], "ps"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b17f0a67-a8bb-4d98-8bea-85912b54302b"]
}], "Subsection",
 CellChangeTimes->{{3.861859148322824*^9, 3.8618591514759617`*^9}, {
  3.861859252154477*^9, 
  3.861859252154539*^9}},ExpressionUUID->"10d201ad-9183-4633-9814-\
aae87b18dab5"],

Cell[BoxData[
 RowBox[{"setupCommutators", "[", 
  RowBox[{"\"\<su4\>\"", ",", "3", ",", "A"}], "]"}]], "Input",
 CellChangeTimes->{{3.861859257602222*^9, 3.861859258479656*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"ccee2a9c-8a82-400a-9432-ae61f057ef45"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]su3", "[", "10", "]"}], "[", "\[Lambda]b_", "]"}], 
  ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[CapitalGamma]t", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"\[CapitalGamma]t", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"rootssu4", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "10", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ".", "#"}], "\[Equal]", 
          RowBox[{"\[Lambda]b", ".", "Casu3"}]}], "&"}]}], "]"}]}], ";", "\n", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gsu4", ".", "#"}], " ", "&"}], ",", "\[CapitalGamma]t"}], 
      "]"}]}]}], "\n", "]"}]}]], "Input",
 CellChangeTimes->{{3.8618592727138777`*^9, 3.861859282514447*^9}, 
   3.864107241935586*^9},ExpressionUUID->"890739dc-71b3-4406-964c-\
8180295e12e5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "10"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "10", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "j"}], "]"}], "]"}], " ", 
       RowBox[{"h", "[", "j", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "10", "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<su3\>\"", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"generators", "[", "\"\<su3\>\"", "]"}], "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", "[", "k_", "]"}], "\[RuleDelayed]", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "10", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "j"}], "]"}], "]"}], " ", 
          RowBox[{"h", "[", "j", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "10", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
      ")"}]}], "/.", 
    RowBox[{
     RowBox[{"e", "[", "x_", "]"}], "\[RuleDelayed]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "y", "]"}], 
        RowBox[{"e", "[", "y", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{
          RowBox[{"\[CapitalGamma]su3", "[", "10", "]"}], "[", "x", "]"}]}], 
        "}"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.86185929263162*^9, 3.861859348894846*^9}, {
  3.8618595977987843`*^9, 3.861859598775009*^9}, {3.8641072440402*^9, 
  3.86410724883951*^9}},ExpressionUUID->"4df0bac1-84f4-4f78-9952-\
f7aa85d1aeff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"feq", "[", "10", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "su2eq", ",", "su3eq", ",", "su2su3eq", ",", "su2u1eq", ",", 
       "su3u1eq"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"su3eq", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"eqs", "[", 
             RowBox[{"\"\<su4\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Chi]su3", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su3\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"generators", "[", "\"\<su3\>\"", "]"}], 
                    "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                   "]"}], "/.", " ", 
                  RowBox[{"Thread", "[", 
                   RowBox[{
                    RowBox[{"generators", "[", "\"\<su3\>\"", "]"}], 
                    "\[Rule]", " ", 
                    RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su3\>\"", ",", "10"}], "]"}]}], "]"}]}], 
                 ")"}], "-", 
                RowBox[{"\[Chi]su4", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su3\>\"", ",", "10"}], "]"}], 
                   "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"fembedding", "[", 
                    RowBox[{"\"\<su3\>\"", ",", "10"}], "]"}], 
                   "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                 "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}], "//", 
             "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
         "Flatten"}], "//", "DeleteDuplicates"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"su3u1eq", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"eqs", "[", 
             RowBox[{"\"\<su4\>\"", ",", "#"}], "]"}], "&"}], ",", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"\[Chi]su4", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"fembedding", "[", 
                   RowBox[{"\"\<u1\>\"", ",", "10"}], "]"}], 
                  "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{"fembedding", "[", 
                   RowBox[{"\"\<su3\>\"", ",", "10"}], "]"}], 
                  "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}], "//", 
             "Flatten"}], "//", "DeleteDuplicates"}]}], "]"}], "//", 
         "Flatten"}], "//", "DeleteDuplicates"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"su3eq", ",", "su3u1eq"}], "}"}], "//", "Flatten"}], "//", 
       "DeleteDuplicates"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8618593697908373`*^9, 3.861859416666198*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"c226fdb4-8077-4ea6-9113-ca196f15ccea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"flist", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"feq", "[", "10", "]"}], ",", 
       RowBox[{
        RowBox[{"f", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"f", "[", "x", "]"}]}], ",", "\[Infinity]"}], "]"}], "//", 
     "Flatten"}], "//", "DeleteDuplicates"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8618098668574266`*^9, 3.861809901925363*^9}, {
  3.861859437583881*^9, 3.861859438446718*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"928e16f2-9199-4701-af64-8cbe53f48b93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fsol", "[", "10", "]"}], "=", 
  RowBox[{
   RowBox[{"FindInstance", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"feq", "[", "10", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"flist", "[", "10", "]"}], ",", "Integers"}], "]"}], 
   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.861809538022058*^9, 3.861809540245357*^9}, {
  3.8618098598678827`*^9, 3.861809864131989*^9}, {3.86180990690969*^9, 
  3.861809921883787*^9}, {3.86185944246305*^9, 3.861859444665436*^9}, {
  3.861859476062858*^9, 3.861859482392406*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"c01106cd-0a03-4877-84c9-121390f60d16"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0"}], "}"}], ")"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], ")"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], ")"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"f", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}], "\[Rule]", 
     RowBox[{"-", "1"}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.861809909490178*^9, 3.861809922556848*^9}, 
   3.861859446042315*^9, {3.861859478332199*^9, 3.8618594829108133`*^9}, 
   3.8618596034536858`*^9, 3.861950543081502*^9, 3.861960610418632*^9, 
   3.861960698383643*^9, 3.863775680901881*^9, 3.863788023328003*^9, 
   3.863794884084656*^9, 3.863856729806067*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"a57fed53-dceb-4ee1-a856-47b3453283de"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "10"}], "]"}], "=", 
   RowBox[{"fembedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "10"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<su3\>\"", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fembedding", "[", 
     RowBox[{"\"\<su3\>\"", ",", "10"}], "]"}], "/.", 
    RowBox[{"fsol", "[", "10", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.861809932149171*^9, 3.861809999436007*^9}, {
  3.861857546391431*^9, 3.8618575465424843`*^9}, {3.861859613282282*^9, 
  3.861859633270731*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"180734fd-7da0-4eb7-8877-621b46311244"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"centralizer", "[", 
  RowBox[{"\"\<su4\>\"", ",", " ", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"\[Alpha]embedding", "[", 
      RowBox[{"\"\<u1\>\"", ",", "10"}], "]"}], ",", 
     RowBox[{"\[Alpha]embedding", "[", 
      RowBox[{"\"\<su3\>\"", ",", "10"}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.86185752435388*^9, 3.861857552293076*^9}, {
  3.861859620376171*^9, 3.86185962631113*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"87791aca-72f1-4d6c-a01d-6723e0984cbc"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"c", "(", "1", ")"}], " ", 
    RowBox[{"h", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"c", "(", "1", ")"}], " ", 
    RowBox[{"h", "(", "2", ")"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"c", "(", "1", ")"}], " ", 
    RowBox[{"h", "(", "3", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.861857553831402*^9, 3.861857737118319*^9, {3.86185962689685*^9, 
   3.8618596353639517`*^9}, 3.861950543148057*^9, 3.8619606105109167`*^9, 
   3.861960698464826*^9, 3.863775682205523*^9, 3.863788023429082*^9, 
   3.863794884177414*^9, 3.863856729887944*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"73159ce5-af13-4ffa-a615-a678bf428f95"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["11) su(8)", "Subsection",
 CellChangeTimes->{{3.861716609008172*^9, 3.861716611200562*^9}, 
   3.861859271496907*^9, {3.861859640352641*^9, 
   3.861859641092018*^9}},ExpressionUUID->"789b8028-e46e-41c6-b8d8-\
3f73ddfe15be"],

Cell[BoxData[
 RowBox[{"setupCommutators", "[", 
  RowBox[{"\"\<su8\>\"", ",", "7", ",", "A"}], "]"}]], "Input",
 CellChangeTimes->{{3.861716616505313*^9, 3.861716619308297*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"8e45ca17-95e3-476c-b7d0-2f4070bd2efa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"matrixguess", "[", "11", "]"}], "[", "X_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Xt", ",", "P"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"P", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Xt", "=", 
      RowBox[{"-", 
       RowBox[{"P", ".", 
        RowBox[{"Transpose", "[", "X", "]"}], ".", 
        RowBox[{"Inverse", "[", "P", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"Hold", "/@", 
         RowBox[{"{", 
          RowBox[{"Xt", ",", "Xt", ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], "}"}]}], "]"}], "//",
        "ReleaseHold"}], "//", "ArrayFlatten"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8617166905424*^9, 3.861716699221942*^9}, {
  3.861716737749639*^9, 3.8617167413547373`*^9}, {3.861859663166986*^9, 
  3.861859663396346*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"56035442-dd9d-498b-b2e1-086dae30c329"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gen", "[", "11", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "i", "]"}], 
      RowBox[{
       RowBox[{"generators", "[", "\"\<su8\>\"", "]"}], 
       "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"generators", "[", "\"\<su8\>\"", "]"}], "]"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861716769878851*^9, 3.861716804466433*^9}, {
  3.861859672804112*^9, 3.861859673093783*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"b484ab5a-2b31-4575-a911-fbe0fa457a8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "11"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "11", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "j"}], "]"}], "]"}], " ", 
       RowBox[{"h", "[", "j", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "11", "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8618598775148973`*^9, 3.86185988783429*^9}, {
  3.864107255900036*^9, 
  3.86410726657518*^9}},ExpressionUUID->"b868fce6-9a00-4ac4-9575-\
703ae41da64e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]embedding", "[", 
   RowBox[{"\"\<su3\>\"", ",", "11"}], "]"}], "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"gen", "[", "11", "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"matrixguess", "[", "11", "]"}], "[", 
           RowBox[{"X", "/.", 
            RowBox[{"replacerules", "[", "2", "]"}]}], "]"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gen", "[", "11", "]"}], "/.", 
            RowBox[{"replacerules", "[", "7", "]"}]}], ")"}]}], ")"}], 
        "\[Equal]", "0"}], "]"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"X", ",", 
      RowBox[{"generators", "[", "\"\<su3\>\"", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"embeddingscheck", "[", 
  RowBox[{"{", 
   RowBox[{"\"\<su8\>\"", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<su3\>\"", ",", 
       RowBox[{"\[Alpha]embedding", "[", 
        RowBox[{"\"\<su3\>\"", ",", "11"}], "]"}]}], "}"}], "]"}]}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.861716820775991*^9, 3.861716882273559*^9}, {
  3.8618597058948183`*^9, 3.861859744168583*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"67b26b76-9f86-4967-b327-e0a8c937fa0c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "(", "2", ")"}], "+", 
     RowBox[{"h", "(", "5", ")"}]}], ",", 
    RowBox[{
     RowBox[{"h", "(", "1", ")"}], "+", 
     RowBox[{"h", "(", "4", ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
       "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
       "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], 
    ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ")"}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.861716834432241*^9, 3.861716851889065*^9}, 
   3.8617168829228497`*^9, {3.861859713533639*^9, 3.861859735062092*^9}, 
   3.861859861688303*^9, 3.86195054339111*^9, 3.8619606107594337`*^9, 
   3.861960698720132*^9, 3.8637756827394876`*^9, 3.863788023716895*^9, 
   3.863794884464135*^9, 3.863856730158765*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"2f03fe49-6123-45ba-945c-d9732a714e32"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{{3.861716834432241*^9, 3.861716851889065*^9}, 
   3.8617168829228497`*^9, {3.861859713533639*^9, 3.861859735062092*^9}, 
   3.861859861688303*^9, 3.86195054339111*^9, 3.8619606107594337`*^9, 
   3.861960698720132*^9, 3.8637756827394876`*^9, 3.863788023716895*^9, 
   3.863794884464135*^9, 3.863856730188311*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"cfe21005-9d19-4bcb-b857-ff8bbe7e5dad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cent", "[", "11", "]"}], "=", 
  RowBox[{"centralizer", "[", 
   RowBox[{"\"\<su8\>\"", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"\[Alpha]embedding", "[", 
       RowBox[{"\"\<su3\>\"", ",", "11"}], "]"}], ",", 
      RowBox[{"\[Alpha]embedding", "[", 
       RowBox[{"\"\<u1\>\"", ",", "11"}], "]"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.861716894887974*^9, 3.8617169227161913`*^9}, {
  3.861859894389926*^9, 3.861859908949552*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"d976466c-41c1-4672-8c36-399a5d476779"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     RowBox[{"c", "(", "46", ")"}], " ", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ")"}]}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "46", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], 
   "-", 
   RowBox[{
    RowBox[{"c", "(", "46", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "62", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "34", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"c", "(", "18", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
      "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "18", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"c", "(", "18", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"c", "(", "4", ")"}]}], "3"], "-", 
      FractionBox[
       RowBox[{"c", "(", "5", ")"}], "3"]}], ")"}], " ", 
    RowBox[{"h", "(", "1", ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"c", "(", "4", ")"}]}], "3"], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"c", "(", "5", ")"}]}], "3"]}], ")"}], " ", 
    RowBox[{"h", "(", "2", ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"c", "(", "4", ")"}]}], "-", 
      RowBox[{"c", "(", "5", ")"}]}], ")"}], " ", 
    RowBox[{"h", "(", "3", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "4", ")"}], " ", 
    RowBox[{"h", "(", "4", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "5", ")"}], " ", 
    RowBox[{"h", "(", "5", ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"c", "(", "5", ")"}]}], "-", 
      RowBox[{"c", "(", "4", ")"}]}], ")"}], " ", 
    RowBox[{"h", "(", "6", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "7", ")"}], " ", 
    RowBox[{"h", "(", "7", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8617169292832613`*^9, 3.861859910990053*^9, 
  3.861950543480055*^9, 3.861960611829829*^9, 3.861960699804673*^9, 
  3.863775684036408*^9, 3.8637880247995853`*^9, 3.8637948855180264`*^9, 
  3.8638567311788692`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"f2f9e833-5826-48ba-bc90-984f69487bb0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"centmatrixguess", "[", "\"\<11 quarks\>\"", "]"}], "[", "X_", 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Xt", ",", "P"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Xt", "=", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"X", ",", 
        RowBox[{"IdentityMatrix", "[", "3", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"Hold", "/@", 
         RowBox[{"{", 
          RowBox[{"Xt", ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], "}"}]}], "]"}], "//",
        "ReleaseHold"}], "//", "ArrayFlatten"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8617169722446957`*^9, 3.861717011124951*^9}, {
  3.861859933394505*^9, 3.861859933578532*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"1030e54b-c4f1-4a01-9887-2aea6059f7b9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]embedding", "[", "\"\<11 quarks\>\"", "]"}], "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cent", "[", "11", "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"centmatrixguess", "[", "\"\<11 quarks\>\"", "]"}], "[", 
           RowBox[{"X", "/.", 
            RowBox[{"replacerules", "[", "1", "]"}]}], "]"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"cent", "[", "11", "]"}], "/.", 
            RowBox[{"replacerules", "[", "7", "]"}]}], ")"}]}], ")"}], 
        "\[Equal]", "0"}], "]"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"X", ",", 
      RowBox[{"generators", "[", "\"\<su2\>\"", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"embeddingscheck", "[", 
  RowBox[{"{", 
   RowBox[{"\"\<su8\>\"", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<su2\>\"", ",", 
       RowBox[{"\[Rho]embedding", "[", "\"\<11 quarks\>\"", "]"}]}], "}"}], 
     "]"}]}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8617170313222523`*^9, 3.861717106383533*^9}, {
  3.861859941309622*^9, 3.861859966769908*^9}, {3.861860520622744*^9, 
  3.8618605241301727`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"f80857d1-b20c-4b84-b0b0-5097731fe45a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "(", "1", ")"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"h", "(", "2", ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"h", "(", "3", ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"h", "(", "4", ")"}]}], "+", 
     RowBox[{"h", "(", "5", ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
       "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.861717090461978*^9, 3.861717106871152*^9}, 
   3.8618599680064583`*^9, 3.861860524503066*^9, 3.861950543828746*^9, 
   3.8619606119678593`*^9, 3.861960699926826*^9, 3.863775684497485*^9, 
   3.863788024921413*^9, 3.863794885761696*^9, 3.863856731313239*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"62bde881-de2a-4322-bd57-807962b2b8f9"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{{3.861717090461978*^9, 3.861717106871152*^9}, 
   3.8618599680064583`*^9, 3.861860524503066*^9, 3.861950543828746*^9, 
   3.8619606119678593`*^9, 3.861960699926826*^9, 3.863775684497485*^9, 
   3.863788024921413*^9, 3.863794885761696*^9, 3.8638567313492203`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"b5e74240-92e3-419b-aebb-5130973b8fe1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"centmatrixguess", "[", "\"\<11 leptons\>\"", "]"}], "[", "X_", 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Xt", ",", "P"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"Hold", "/@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"6", ",", "6"}], "}"}]}], "]"}], ",", "X"}], "}"}]}], 
       "]"}], "//", "ReleaseHold"}], "//", "ArrayFlatten"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.86171709599829*^9, 3.861717127802745*^9}, {
  3.8618599792448673`*^9, 3.86185997944014*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"1b13fad7-eba8-4334-a376-d4a88e365090"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]embedding", "[", "\"\<11 leptons\>\"", "]"}], "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cent", "[", "11", "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"centmatrixguess", "[", "\"\<11 leptons\>\"", "]"}], "[", 
           RowBox[{"X", "/.", 
            RowBox[{"replacerules", "[", "1", "]"}]}], "]"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"cent", "[", "11", "]"}], "/.", 
            RowBox[{"replacerules", "[", "7", "]"}]}], ")"}]}], ")"}], 
        "\[Equal]", "0"}], "]"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"X", ",", 
      RowBox[{"generators", "[", "\"\<su2\>\"", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"embeddingscheck", "[", 
  RowBox[{"{", 
   RowBox[{"\"\<su8\>\"", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<su2\>\"", ",", 
       RowBox[{"\[Rho]embedding", "[", "\"\<11 leptons\>\"", "]"}]}], "}"}], 
     "]"}]}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.861717133215*^9, 3.8617171384393587`*^9}, {
  3.861859983659298*^9, 3.861859987569928*^9}, {3.861860019566547*^9, 
  3.8618600365669203`*^9}, {3.8618605132147217`*^9, 3.861860515794073*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"ef57d997-32a5-4125-b256-8851be93ce33"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"h", "(", "7", ")"}], ",", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}], ")"}], ",", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.861717139279368*^9, {3.8618600293347683`*^9, 3.861860037115402*^9}, 
   3.861860516290554*^9, 3.861950544430852*^9, 3.861960612110436*^9, 
   3.8619607000367327`*^9, 3.863775685736669*^9, 3.863788025077951*^9, 
   3.8637948859032373`*^9, 3.863856731422682*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"291cb7ad-b58f-4e76-874f-94d35a35fd09"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.861717139279368*^9, {3.8618600293347683`*^9, 3.861860037115402*^9}, 
   3.861860516290554*^9, 3.861950544430852*^9, 3.861960612110436*^9, 
   3.8619607000367327`*^9, 3.863775685736669*^9, 3.863788025077951*^9, 
   3.8637948859032373`*^9, 3.863856731459218*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"3b8553d7-9dcf-4b9e-b52d-3e08c330f5d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Rho]embedding", "[", "\"\<11 quarks\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[Rho]embedding", "[", "\"\<11 leptons\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.861860052954323*^9, 3.8618600530833178`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"03331e9a-248b-4683-9759-a209ca2ac578"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "(", "1", ")"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"h", "(", "2", ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"h", "(", "3", ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"h", "(", "4", ")"}]}], "+", 
     RowBox[{"h", "(", "5", ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
       "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ")"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.861860048329296*^9, 3.8618600535153418`*^9}, 
   3.8619505447091503`*^9, 3.861960612225402*^9, 3.8619607001432037`*^9, 
   3.863775686763444*^9, 3.8637880251620007`*^9, 3.8637948859845552`*^9, 
   3.863856731506621*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"a05ce729-af8a-4396-8657-90e6d89c38f2"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"h", "(", "7", ")"}], ",", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}], ")"}], ",", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.861860048329296*^9, 3.8618600535153418`*^9}, 
   3.8619505447091503`*^9, 3.861960612225402*^9, 3.8619607001432037`*^9, 
   3.863775686763444*^9, 3.8637880251620007`*^9, 3.8637948859845552`*^9, 
   3.8638567315440197`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"55943eaf-9979-464f-ac2e-bf52113430a5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["12) su(12)", "Subsection",
 CellChangeTimes->{{3.861714397664991*^9, 3.8617143999691277`*^9}, {
  3.861716587800899*^9, 3.8617165878776503`*^9}, {3.861859642579255*^9, 
  3.861859643311741*^9}},ExpressionUUID->"24f7d303-8e37-4428-9515-\
abb4615ab857"],

Cell[BoxData[
 RowBox[{"setupCommutators", "[", 
  RowBox[{"\"\<su12\>\"", ",", "11", ",", "A"}], "]"}]], "Input",
 CellLabel->
  "In[107]:=",ExpressionUUID->"48f6a074-512e-4833-b86f-a19df6f49b2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "12", "]"}]], "Input",
 CellChangeTimes->{{3.8618601486069613`*^9, 3.861860151958065*^9}, 
   3.864107280572714*^9},ExpressionUUID->"8204f373-6ea3-4999-b8e7-\
8b5716f2e866"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0"},
     {"1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "5"}], 
      RowBox[{"-", "6"}], 
      RowBox[{"-", "7"}], 
      RowBox[{"-", "8"}], 
      RowBox[{"-", "9"}], 
      RowBox[{"-", "6"}], 
      RowBox[{"-", "3"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.861860152269658*^9, 3.861950544854508*^9, 
  3.861960612390366*^9, 3.861960700267569*^9, 3.8637756869282312`*^9, 
  3.863788025294129*^9, 3.8637948861370707`*^9, 3.863856731622294*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"3b1d2a8a-92d7-41df-8814-b3c25e7014cf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"matrixguess", "[", "12", "]"}], "[", "X_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Xt", ",", "P"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"P", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Xt", "=", 
      RowBox[{"-", 
       RowBox[{"P", ".", 
        RowBox[{"Transpose", "[", "X", "]"}], ".", 
        RowBox[{"Inverse", "[", "P", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"Hold", "/@", 
         RowBox[{"{", 
          RowBox[{"Xt", ",", "Xt", ",", "Xt", ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], "}"}]}], "]"}], "//",
        "ReleaseHold"}], "//", "ArrayFlatten"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.86171473889565*^9, 3.8617148392644053`*^9}, {
  3.8617148815621653`*^9, 3.861714933971592*^9}, {3.861715062182661*^9, 
  3.861715064939658*^9}, {3.861715113809379*^9, 3.861715149911549*^9}, {
  3.861715420663047*^9, 3.861715431865589*^9}, {3.8618600735106173`*^9, 
  3.861860074022525*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"ab10f287-679e-48d0-aae7-c1254e5292b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gen", "[", "12", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "i", "]"}], 
      RowBox[{
       RowBox[{"generators", "[", "\"\<su12\>\"", "]"}], 
       "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "143"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861715193907604*^9, 3.861715264665039*^9}, {
  3.861860092581737*^9, 3.861860093076861*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"2fcf81c2-0e99-4096-bb6f-6cfb033a5185"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]embedding", "[", 
    RowBox[{"\"\<u1\>\"", ",", "12"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "12", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "j"}], "]"}], "]"}], " ", 
       RowBox[{"h", "[", "j", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "12", "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]embedding", "[", 
   RowBox[{"\"\<su3\>\"", ",", "12"}], "]"}], "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"gen", "[", "12", "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"matrixguess", "[", "12", "]"}], "[", 
           RowBox[{"X", "/.", 
            RowBox[{"replacerules", "[", "2", "]"}]}], "]"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gen", "[", "12", "]"}], "/.", 
            RowBox[{"replacerules", "[", "11", "]"}]}], ")"}]}], ")"}], 
        "\[Equal]", "0"}], "]"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"X", ",", 
      RowBox[{"generators", "[", "\"\<su3\>\"", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"embeddingscheck", "[", 
  RowBox[{"{", 
   RowBox[{"\"\<su12\>\"", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<su3\>\"", ",", 
       RowBox[{"\[Alpha]embedding", "[", 
        RowBox[{"\"\<su3\>\"", ",", "12"}], "]"}]}], "}"}], "]"}]}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.861715161202149*^9, 3.8617151922101393`*^9}, {
  3.8617152383613977`*^9, 3.861715284045092*^9}, {3.861715314284233*^9, 
  3.861715315726194*^9}, {3.861715357746935*^9, 3.861715377168551*^9}, {
  3.861860107363413*^9, 3.861860196627187*^9}, {3.8641072831172047`*^9, 
  3.8641072859894667`*^9}},ExpressionUUID->"fff2bc8f-e358-4505-96b8-\
b2118d77cff7"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "(", "2", ")"}], "+", 
     RowBox[{"h", "(", "5", ")"}], "+", 
     RowBox[{"h", "(", "8", ")"}]}], ",", 
    RowBox[{
     RowBox[{"h", "(", "1", ")"}], "+", 
     RowBox[{"h", "(", "4", ")"}], "+", 
     RowBox[{"h", "(", "7", ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
        "1", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"e", "(", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0"}], "}"}], ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], 
    ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0"}], "}"}], ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ")"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"e", "(", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}]}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.861715165797525*^9, 3.8617151804257603`*^9}, {
   3.861715256101453*^9, 3.861715274220872*^9}, 3.86171532086018*^9, 
   3.8617153783697023`*^9, {3.861715426225408*^9, 3.861715453416956*^9}, {
   3.861860111346788*^9, 3.861860197355887*^9}, 3.861950545615555*^9, 
   3.861960613112897*^9, 3.861960700956748*^9, 3.863775687864501*^9, 
   3.863788025970001*^9, 3.863794886888453*^9, 3.863856732305578*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"ee00f405-4058-4246-98f8-2de49d3f0fba"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{{3.861715165797525*^9, 3.8617151804257603`*^9}, {
   3.861715256101453*^9, 3.861715274220872*^9}, 3.86171532086018*^9, 
   3.8617153783697023`*^9, {3.861715426225408*^9, 3.861715453416956*^9}, {
   3.861860111346788*^9, 3.861860197355887*^9}, 3.861950545615555*^9, 
   3.861960613112897*^9, 3.861960700956748*^9, 3.863775687864501*^9, 
   3.863788025970001*^9, 3.863794886888453*^9, 3.863856732344743*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"e92cfe88-9052-4284-b47d-49cab097aa38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cent", "[", "12", "]"}], "=", 
  RowBox[{"centralizer", "[", 
   RowBox[{"\"\<su12\>\"", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"\[Alpha]embedding", "[", 
       RowBox[{"\"\<u1\>\"", ",", "12"}], "]"}], ",", 
      RowBox[{"\[Alpha]embedding", "[", 
       RowBox[{"\"\<su3\>\"", ",", "12"}], "]"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.861715615673923*^9, 3.861715694026328*^9}, {
  3.8618602069781103`*^9, 3.861860220518111*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"95af376b-8829-47fa-b991-5043fcd24993"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     RowBox[{"c", "(", "93", ")"}], " ", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ")"}]}]}], "-", 
   RowBox[{
    RowBox[{"c", "(", "114", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "93", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "114", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"c", "(", "93", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], 
   "-", 
   RowBox[{
    RowBox[{"c", "(", "114", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"c", "(", "117", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "117", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ")"}]}], "-", 
   RowBox[{
    RowBox[{"c", "(", "117", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], 
   "+", 
   RowBox[{
    RowBox[{"c", "(", "131", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "141", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "142", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "76", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "75", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "65", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", "1"}], "}"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"c", "(", "51", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
       "1", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "51", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"c", "(", "51", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"c", "(", "48", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"c", "(", "27", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "48", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "27", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"c", "(", "48", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"c", "(", "27", ")"}], " ", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"c", "(", "3", ")"}], " ", 
    RowBox[{"h", "(", "1", ")"}]}], "+", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{"c", "(", "3", ")"}], " ", 
    RowBox[{"h", "(", "2", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "3", ")"}], " ", 
    RowBox[{"h", "(", "3", ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"c", "(", "3", ")"}]}], "3"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"c", "(", "7", ")"}]}], "3"], "-", 
      FractionBox[
       RowBox[{"c", "(", "8", ")"}], "3"]}], ")"}], " ", 
    RowBox[{"h", "(", "4", ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"c", "(", "3", ")"}], "3"], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"c", "(", "7", ")"}]}], "3"], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"c", "(", "8", ")"}]}], "3"]}], ")"}], " ", 
    RowBox[{"h", "(", "5", ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"c", "(", "7", ")"}]}], "-", 
      RowBox[{"c", "(", "8", ")"}]}], ")"}], " ", 
    RowBox[{"h", "(", "6", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "7", ")"}], " ", 
    RowBox[{"h", "(", "7", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "8", ")"}], " ", 
    RowBox[{"h", "(", "8", ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"c", "(", "8", ")"}]}], "-", 
      RowBox[{"c", "(", "7", ")"}]}], ")"}], " ", 
    RowBox[{"h", "(", "9", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "10", ")"}], " ", 
    RowBox[{"h", "(", "10", ")"}]}], "+", 
   RowBox[{
    RowBox[{"c", "(", "11", ")"}], " ", 
    RowBox[{"h", "(", "11", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.861715625981236*^9, {3.8617156922175303`*^9, 3.861715704863618*^9}, {
   3.861860219280616*^9, 3.8618602310717583`*^9}, 3.861950545717902*^9, 
   3.8619606232137213`*^9, 3.861960710869092*^9, 3.863775689326046*^9, 
   3.863788036225935*^9, 3.863794897443515*^9, 3.863856743493805*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"916f4aa9-1031-4292-920d-423ad7df9be4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"centmatrixguess", "[", "\"\<12 quarks\>\"", "]"}], "[", "X_", 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Xt", ",", "P"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"P", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Xt", "=", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"P", ".", 
          RowBox[{"Transpose", "[", "X", "]"}], ".", 
          RowBox[{"Inverse", "[", "P", "]"}]}]}], ",", 
        RowBox[{"IdentityMatrix", "[", "3", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"Hold", "/@", 
         RowBox[{"{", 
          RowBox[{"Xt", ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], "}"}]}], "]"}], "//",
        "ReleaseHold"}], "//", "ArrayFlatten"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.861715752326392*^9, 3.861715893236951*^9}, {
  3.861715939627099*^9, 3.861715946485652*^9}, {3.861860258817616*^9, 
  3.861860285970703*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"97dc9cb3-4bf2-47bf-a228-79ee4be68508"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]embedding", "[", "\"\<12 quarks\>\"", "]"}], "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cent", "[", "12", "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"centmatrixguess", "[", "\"\<12 quarks\>\"", "]"}], "[", 
           RowBox[{"X", "/.", 
            RowBox[{"replacerules", "[", "2", "]"}]}], "]"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"cent", "[", "12", "]"}], "/.", 
            RowBox[{"replacerules", "[", "11", "]"}]}], ")"}]}], ")"}], 
        "\[Equal]", "0"}], "]"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"X", ",", 
      RowBox[{"generators", "[", "\"\<su3\>\"", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"embeddingscheck", "[", 
  RowBox[{"{", 
   RowBox[{"\"\<su12\>\"", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<su3\>\"", ",", 
       RowBox[{"\[Rho]embedding", "[", "\"\<12 quarks\>\"", "]"}]}], "}"}], 
     "]"}]}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8617159631266108`*^9, 3.8617159927103033`*^9}, {
  3.861860305881441*^9, 3.861860338026622*^9}, {3.861860461465198*^9, 
  3.861860477447536*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"11cf32bd-7783-4b31-bd38-26a17500556f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "(", "4", ")"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"h", "(", "5", ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"h", "(", "6", ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"h", "(", "7", ")"}]}], "+", 
     RowBox[{"h", "(", "8", ")"}]}], ",", 
    RowBox[{
     RowBox[{"h", "(", "1", ")"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"h", "(", "2", ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"h", "(", "3", ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"h", "(", "4", ")"}]}], "+", 
     RowBox[{"h", "(", "5", ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"e", "(", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
         "1", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], 
    ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0"}], "}"}], ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0"}], "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"e", "(", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ")"}]}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}]}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.861715971433654*^9, 3.8617159940895033`*^9}, 
   3.861860338708349*^9, {3.8618604639952593`*^9, 3.8618604783288507`*^9}, 
   3.861950546195952*^9, 3.8619606233833637`*^9, 3.861960711041108*^9, 
   3.863775689791831*^9, 3.86378803643316*^9, 3.863794897730135*^9, 
   3.8638567436856956`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"61933092-0c62-4d67-a968-135bdb3a2de7"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{{3.861715971433654*^9, 3.8617159940895033`*^9}, 
   3.861860338708349*^9, {3.8618604639952593`*^9, 3.8618604783288507`*^9}, 
   3.861950546195952*^9, 3.8619606233833637`*^9, 3.861960711041108*^9, 
   3.863775689791831*^9, 3.86378803643316*^9, 3.863794897730135*^9, 
   3.8638567437148542`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"a80694e5-c3ea-4034-8961-ef8815ef04f5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"centmatrixguess", "[", "\"\<12 leptons\>\"", "]"}], "[", "X_", 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Xt", ",", "P"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"P", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Xt", "=", 
      RowBox[{"-", 
       RowBox[{"P", ".", 
        RowBox[{"Transpose", "[", "X", "]"}], ".", 
        RowBox[{"Inverse", "[", "P", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"Hold", "/@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"9", ",", "9"}], "}"}]}], "]"}], ",", "Xt"}], "}"}]}], 
        "]"}], "//", "ReleaseHold"}], "//", "ArrayFlatten"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.861716019662695*^9, 3.8617160357423973`*^9}, {
  3.8618603490978823`*^9, 3.861860351277278*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"690a4fa5-6776-4e4d-a897-49fc43c8e4f3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]embedding", "[", "\"\<12 leptons\>\"", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cent", "[", "12", "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"centmatrixguess", "[", "\"\<12 leptons\>\"", "]"}], "[", 
            
            RowBox[{"X", "/.", 
             RowBox[{"replacerules", "[", "2", "]"}]}], "]"}], "-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"cent", "[", "12", "]"}], "/.", 
             RowBox[{"replacerules", "[", "11", "]"}]}], ")"}]}], ")"}], 
         "\[Equal]", "0"}], "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"X", ",", 
       RowBox[{"generators", "[", "\"\<su3\>\"", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"embeddingscheck", "[", 
  RowBox[{"{", 
   RowBox[{"\"\<su12\>\"", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<su3\>\"", ",", 
       RowBox[{"\[Rho]embedding", "[", "\"\<12 leptons\>\"", "]"}]}], "}"}], 
     "]"}]}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.861716041179093*^9, 3.8617160506899633`*^9}, {
  3.861860358480418*^9, 3.861860375118746*^9}, {3.8618604261182423`*^9, 
  3.86186043800651*^9}, {3.8618604880371103`*^9, 3.861860493932211*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"095ea48a-3044-4465-a2b5-327e08a1cd0e"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{3.8617160541102247`*^9, 3.861860439489114*^9, 
  3.8618604943687773`*^9, 3.8619505493963833`*^9, 3.861960623539452*^9, 
  3.861960711195459*^9, 3.8637756917749557`*^9, 3.8637880365849953`*^9, 
  3.863794897949781*^9, 3.863856743835782*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"263c7023-5e20-47ce-997b-b72fcb852b85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Rho]embedding", "[", "\"\<12 leptons\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[Rho]embedding", "[", "\"\<12 quarks\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.86186050288311*^9, 3.861860503391036*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"0ed10862-43ec-4c33-b8c8-cc99e365cea8"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"h", "(", "11", ")"}], ",", 
    RowBox[{"h", "(", "10", ")"}], ",", 
    RowBox[{"-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "1", ",", "1"}], "}"}], ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "1", ",", "0"}], "}"}], ")"}]}], ",", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1"}], "}"}], ")"}], ",", 
    RowBox[{"-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ")"}]}], ",", 
    RowBox[{"-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ")"}]}], ",", 
    RowBox[{"e", "(", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ")"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.8618605038280687`*^9, 3.861950549511705*^9, 
  3.861960623584899*^9, 3.8619607112431793`*^9, 3.863775691925077*^9, 
  3.8637880366314573`*^9, 3.863794898058881*^9, 3.863856743881963*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"0f418e0f-b3b4-47a7-a886-2542e58f1545"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "(", "4", ")"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"h", "(", "5", ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"h", "(", "6", ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"h", "(", "7", ")"}]}], "+", 
     RowBox[{"h", "(", "8", ")"}]}], ",", 
    RowBox[{
     RowBox[{"h", "(", "1", ")"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"h", "(", "2", ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"h", "(", "3", ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"h", "(", "4", ")"}]}], "+", 
     RowBox[{"h", "(", "5", ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"e", "(", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
         "1", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}], 
    ",", 
    RowBox[{
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0"}], "}"}], ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0"}], "}"}], ")"}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0"}], "}"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"e", "(", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ")"}]}], "+", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ")"}], "-", 
     RowBox[{"e", "(", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ")"}]}]}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8618605038280687`*^9, 3.861950549511705*^9, 
  3.861960623584899*^9, 3.8619607112431793`*^9, 3.863775691925077*^9, 
  3.8637880366314573`*^9, 3.863794898058881*^9, 3.863856743916505*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"c70e6b23-3efa-4b1c-804d-48cae97b5bfe"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalLambda]\[Rho]", "a"], TraditionalForm]],
  ExpressionUUID->"079295ce-2d9f-4c6a-9028-b13cc0adf915"],
 "\[CloseCurlyQuote]s"
}], "Subsection",
 CellChangeTimes->{{3.861785004873724*^9, 3.861785011173501*^9}, {
  3.864107296356924*^9, 
  3.864107300872216*^9}},ExpressionUUID->"8e53184c-43b1-4615-93ca-\
a4973fe1539b"],

Cell["Reading off from the above subsections", "Text",
 CellChangeTimes->{{3.8618605382798843`*^9, 
  3.861860546277343*^9}},ExpressionUUID->"0383965d-6f72-43ad-9cab-\
46e7ffdbc071"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Rho]a", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "4", ",", "2"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Rho]a", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "4", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Rho]a", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", "3", "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Rho]a", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Rho]a", "[", "5", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", 
       RowBox[{"-", "3"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Rho]a", "[", "6", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "/", "2"}], ",", "3", ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Rho]a", "[", "7", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Rho]a", "[", "8", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Rho]a", "[", "9", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Rho]a", "[", "10", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "3"}]}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Rho]a", "[", "11", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Rho]a", "[", "12", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "3", ",", "2", ",", 
       "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "7"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "9"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.861785013190927*^9, 3.861785096605689*^9}, {
   3.861785268811059*^9, 3.861785347026599*^9}, {3.861785384228059*^9, 
   3.861785435915785*^9}, 3.8617974422907543`*^9, {3.8641068014945593`*^9, 
   3.864106802416903*^9}, {3.864107013642877*^9, 3.8641070231589127`*^9}, {
   3.86419766755017*^9, 3.864197691770782*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"e286015e-3afe-493f-bda5-2339c9950c5f"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" Finding the planes of charges (Step 3)", "Section",
 CellChangeTimes->{{3.861699050336*^9, 3.8616990567762012`*^9}, {
   3.86177779988034*^9, 3.861777801896215*^9}, 3.861960634693739*^9, {
   3.864811052176309*^9, 
   3.864811056750885*^9}},ExpressionUUID->"d3938adb-10af-4937-a511-\
e433b6ff8923"],

Cell[TextData[{
 "Here we carry out the steps: \n\ti) Finding the vectors ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["X", 
    RowBox[{"i", ",", "k"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e010d958-6aa6-4736-a5cc-ffc7422c5d0f"],
 "\n\tii) Determining nice forms of the planes."
}], "Text",
 CellChangeTimes->{{3.8648110812270193`*^9, 3.864811150277882*^9}, {
  3.864811211593111*^9, 
  3.864811229299405*^9}},ExpressionUUID->"bbf3d47d-e47d-4da1-a805-\
5df0bdb9764e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"weightsystem", "[", 
    RowBox[{"alg_", ",", "weights_"}], "]"}], ":=", 
   RowBox[{"Join", "@@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"List", "@@", "#"}], "]"}], "&"}], ",", 
        RowBox[{"WeightSystem", "[", 
         RowBox[{"ProductIrrep", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Irrep", "[", 
              RowBox[{
               RowBox[{
               "alg", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}], 
             "@@", 
             RowBox[{
              RowBox[{
              "weights", "\[LeftDoubleBracket]", "k", 
               "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "alg", "]"}]}], "}"}]}], "]"}]}], "]"}], 
        ",", "2"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "weights", "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.861699281129793*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"2a128225-5a3e-469b-b87d-10160bfa3fe2"],

Cell[CellGroupData[{

Cell["Weight systems and parts", "Subsection",
 CellChangeTimes->{{3.863775933722311*^9, 
  3.8637759370109167`*^9}},ExpressionUUID->"0e6bb3d4-a69a-4474-821b-\
9a19dc02cf8d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "1", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"D", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", "2", "}"}]}], "}"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"parts", "[", "1", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "-", 
    RowBox[{
    "1", " ", "here", " ", "indicates", " ", "a", " ", "horizontal", " ", 
     "symmetry", " ", "of", " ", "rank", " ", "1"}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "2", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"D", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"D", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"D", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
        "}"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"parts", "[", "2", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "3", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"D", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"D", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"parts", "[", "3", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "4", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"C", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"C", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"parts", "[", "4", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"10", ",", "9", ",", "5"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ws", "[", "5", "]"}], "=", 
    RowBox[{"weightsystem", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"C", ",", "3"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
     "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"su", 
    RowBox[{"(", "4", ")"}], " ", "reps", " ", "flipped"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"parts", "[", "5", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "9"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "6", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "11"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"parts", "[", "6", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"12", ",", "7", ",", "3"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "7", "]"}], "=", 
   RowBox[{"weightsystem", " ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"C", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"C", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"D", ",", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
        "}"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"parts", "[", "7", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", "4", ",", "2"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "8", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "8", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "9", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "9", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "10", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "10", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "11", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "11", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "12", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "12", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "13", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "13", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "14", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"D", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "14", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "15", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "15", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "16", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"D", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "16", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"11", ",", "2", ",", "7", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ws", "[", "17", "]"}], "=", 
    RowBox[{"weightsystem", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"C", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"D", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "17", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "2", ",", "3", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ws", "[", "18", "]"}], "=", 
    RowBox[{"weightsystem", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"C", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"D", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"su", 
    RowBox[{"(", "4", ")"}], " ", "flipped"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "18", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"10", ",", "4", ",", "2", ",", "7", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "19", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"C", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "19", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "3", ",", 
     RowBox[{"-", "1"}], ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ws", "[", "20", "]"}], "=", 
    RowBox[{"weightsystem", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"C", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"su", 
    RowBox[{"(", "4", ")"}], " ", "flipped"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "20", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"10", ",", "5", ",", "7", ",", 
     RowBox[{"-", "1"}], ",", "7"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ws", "[", "21", "]"}], "=", 
    RowBox[{"weightsystem", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"su", 
    RowBox[{"(", "4", ")"}], " ", "flipped"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"parts", "[", "21", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", "7", ",", 
      RowBox[{"-", "1"}], ",", "7"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "22", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"D", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "22", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "23", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "23", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ws", "[", "24", "]"}], "=", 
    RowBox[{"weightsystem", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"D", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"su", 
    RowBox[{"(", "4", ")"}], " ", "flipped"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "24", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"10", ",", "2", ",", "7", ",", 
     RowBox[{"-", "1"}], ",", " ", "3", ",", " ", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "25", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "25", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "26", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"D", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "26", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ws", "[", "27", "]"}], "=", 
   RowBox[{"weightsystem", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parts", "[", "27", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8617849303841133`*^9, 3.8617849327769012`*^9}, {
   3.861784978630782*^9, 3.8617849833657837`*^9}, {3.861787215077669*^9, 
   3.86178731309972*^9}, {3.861787546153453*^9, 3.8617875553085546`*^9}, {
   3.861787594523891*^9, 3.861787644260021*^9}, {3.8617877647066936`*^9, 
   3.861787765063258*^9}, {3.861787916885942*^9, 3.8617879549453287`*^9}, 
   3.861788199684381*^9, {3.861788241123824*^9, 3.86178825279633*^9}, {
   3.8617885241688538`*^9, 3.8617885400972767`*^9}, {3.8617886898087587`*^9, 
   3.861788700769471*^9}, {3.861789954099527*^9, 3.861790010748105*^9}, {
   3.8617945606275597`*^9, 3.8617946261510077`*^9}, {3.861794660957427*^9, 
   3.861794876030899*^9}, {3.861794932984734*^9, 3.861795448191077*^9}, 
   3.8617956573274517`*^9, {3.861795697457183*^9, 3.8617966222635307`*^9}, {
   3.861796671797579*^9, 3.861796781503224*^9}, {3.861796829221374*^9, 
   3.86179683245835*^9}, {3.861796880885417*^9, 3.8617969808614073`*^9}, 
   3.861797036476264*^9, {3.861797079589871*^9, 3.861797118391006*^9}, {
   3.861797515405448*^9, 3.861797571139064*^9}, {3.861799721335639*^9, 
   3.861799751004839*^9}, {3.861799899287754*^9, 3.861799900331916*^9}, {
   3.861799966214382*^9, 3.8618000334409246`*^9}, {3.861800221328685*^9, 
   3.86180023261954*^9}, {3.8618004963484287`*^9, 3.861800527908636*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"0f45c713-a9da-4e13-b506-2e54ba71ea3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"order", "[", "i", "]"}], "=", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
        "}"}]}], ";", 
      RowBox[{
       RowBox[{"scaleFact", "[", "i", "]"}], "=", "1"}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "27"}], "}"}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", "defualt", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "[", "6", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "[", "8", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "5", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "[", "9", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "4", ",", "5"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "[", "10", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "5", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "[", "11", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "5", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "[", "12", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "5", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "[", "13", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "5", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "[", "14", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "[", "15", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "[", "16", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "[", "22", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "4", ",", "5"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "[", "23", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "4", ",", "5"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "[", "25", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5", ",", "6"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "[", "26", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5", ",", "6"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"order", "[", "27", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scaleFact", "[", "4", "]"}], "=", "2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scaleFact", "[", "5", "]"}], "=", "2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scaleFact", "[", "6", "]"}], "=", "3"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scaleFact", "[", "16", "]"}], "=", "2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scaleFact", "[", "19", "]"}], "=", "2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scaleFact", "[", "20", "]"}], "=", "2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scaleFact", "[", "21", "]"}], "=", "2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scaleFact", "[", "22", "]"}], "=", "2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scaleFact", "[", "23", "]"}], "=", "2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scaleFact", "[", "26", "]"}], "=", "2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scaleFact", "[", "27", "]"}], "=", "2"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.863784666804594*^9, 3.863784699453259*^9}, {
   3.8637847396345987`*^9, 3.863784753688743*^9}, {3.863784816866433*^9, 
   3.8637849980762577`*^9}, {3.863785139137123*^9, 3.863785167277285*^9}, 
   3.863785203192213*^9, {3.863785254784893*^9, 3.863785277302897*^9}, {
   3.863785571360999*^9, 3.863785580312701*^9}, {3.8641095655487328`*^9, 
   3.864109594295271*^9}, {3.864109624632093*^9, 3.8641096248674507`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"2421fcb9-7e17-4b9e-969c-9dccb3a3e88d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"order", "[", "8", "]"}], "=", "p"}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"numberS", "[", "8", "]"}], "\[Equal]", "2"}], ",", "p", 
          ",", "Nothing"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"Permutations", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "5", ",", "2"}], 
           "}"}], "]"}]}], "}"}]}], "]"}], "//", "DeleteDuplicates"}], "//", 
    "Sort"}], "//", "StandardForm"}], "*)"}]], "Input",
 CellChangeTimes->{{3.863785024024143*^9, 3.863785152020874*^9}, {
  3.8637851829770517`*^9, 3.8637853326916924`*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"9bfc3ca8-9947-42e5-94e4-0ede5c0781a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"order", "[", "i", "]"}], "//", "Sort"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "27"}], "}"}]}], "]"}], "//", 
  "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.8637855947881317`*^9, 3.8637856078728027`*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"8d3f8887-5c27-4eb9-a5dd-1eb90ed0d217"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "2", "3", "4", "5", "6"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.863785608084613*^9, 3.8637949152272863`*^9, 
  3.863795416512527*^9, 3.863856744296137*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"3f79076f-eb11-4909-bae6-d346c714b471"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ws", "[", "i", "]"}], "//", "Length"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "27"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8617956297077312`*^9, 3.8617956392578993`*^9}, 
   3.8617957759167547`*^9, {3.861795912998672*^9, 3.861795913115245*^9}, {
   3.861796424954629*^9, 3.8617964251088047`*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"f087be94-b888-4450-94c6-7c89101ef6e9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "48", ",", "48", ",", "48", ",", "48", ",", "48", ",", "48", ",", "48", 
    ",", "48", ",", "48", ",", "48", ",", "48", ",", "48", ",", "48", ",", 
    "48", ",", "48", ",", "48", ",", "48", ",", "48", ",", "48", ",", "48", 
    ",", "48", ",", "48", ",", "48", ",", "48", ",", "48", ",", "48", ",", 
    "48"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.861795639531412*^9, {3.8617956766262207`*^9, 3.861795702853619*^9}, 
   3.8617957762124863`*^9, {3.8617959099886217`*^9, 3.861795913436842*^9}, 
   3.861796425416038*^9, 3.8619606270037727`*^9, 3.861960715178343*^9, 
   3.861972065354402*^9, 3.8619740835539513`*^9, 3.8637757406510973`*^9, 
   3.863794915306723*^9, 3.863795416603961*^9, 3.863856744376498*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"298e8f76-f765-4eb1-a5dd-4bcaeea9f3b2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Determining ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalLambda]\[Alpha]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9f81425d-f73a-4f04-bebd-baa59fbf50d0"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalLambda]\[Rho]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "41786a4b-5979-4ced-bbc1-8946f4130c03"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["X", "ik"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "54d968f0-95ec-4894-b014-0cdcc005b054"],
 "  "
}], "Subsection",
 CellChangeTimes->{{3.861777792763771*^9, 3.8617777939357*^9}, {
  3.863775939099221*^9, 3.8637759490872297`*^9}, {3.864811435940691*^9, 
  3.864811451000477*^9}, {3.864811733334791*^9, 
  3.8648117608414993`*^9}},ExpressionUUID->"00c1f55c-ae1f-403c-86ad-\
efe86a37a65b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]\[Alpha]i", "[", "i_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "arr", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"arr", "[", "k_", "]"}], ":=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", " ", "0"}], ",", " ", 
           RowBox[{
            RowBox[{"\[CapitalLambda]\[Alpha]a", "[", "#", "]"}], 
            "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", " ", 
           
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "#"}]}], "]"}]}], "]"}], "&"}], ",", " ", 
        RowBox[{"parts", "[", "i", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"arr", "[", "1", "]"}], "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"arr", "[", "2", "]"}], "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"arr", "[", "3", "]"}], "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"arr", "[", "4", "]"}], "]"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.86188603300968*^9, 3.861886093618155*^9}, {
  3.8641073163015337`*^9, 3.864107326374691*^9}, {3.8641976729690104`*^9, 
  3.8641976826999702`*^9}, {3.864725457609723*^9, 3.86472547309906*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"fc06ebdb-2f07-48b4-9918-b502e0509970"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]\[Rho]i", "[", "i_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"arr", ",", "\[CapitalLambda]\[Rho]temp"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"arr", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", " ", "0"}], ",", " ", 
           RowBox[{"\[CapitalLambda]\[Rho]a", "[", "#", "]"}], ",", " ", 
           RowBox[{"IdentityMatrix", "[", 
            RowBox[{"-", "#"}], "]"}]}], "]"}], "&"}], ",", " ", 
        RowBox[{"parts", "[", "i", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalLambda]\[Rho]temp", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"Hold", "/@", "arr"}], "]"}], "//", "ReleaseHold"}], "//", 
       "ArrayFlatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{"\[CapitalLambda]\[Rho]temp", ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", 
          RowBox[{
          "\[CapitalLambda]\[Rho]temp", "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "]"}]}], "]"}]}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Delete", " ", "the", " ", "row", " ", "associated", " ", "with", " ", 
      "\[CapitalLambda]\[Rho]a", " ", "for", " ", "a"}], "=", "7"}], "*)"}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.861788135938971*^9, 3.861788228284004*^9}, {
  3.864107330829092*^9, 3.864107333092203*^9}, {3.8641976997467203`*^9, 
  3.8641977674828157`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"5972a122-152f-415b-9246-325360afac64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W", "[", "i_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "wQ1", ",", "wQ2", ",", "wQ3", ",", "wU1", ",", "wU2", ",", "wU3", ",", 
      "wD1", ",", "wD2", ",", "wD3", ",", "wL1", ",", "wL2", ",", "wL3", ",", 
      "wE1", ",", "wE2", ",", "wE3", ",", "wN1", ",", "wN2", ",", "wN3"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wQ1", ",", "wQ2", ",", "wQ3"}], "}"}], "=", 
      RowBox[{"Sort", "[", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"ws", "[", "i", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalLambda]\[Alpha]i", "[", "i", "]"}], ".", "#"}], 
           " ", "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}]}], "&"}]}], 
        "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wU1", ",", "wU2", ",", "wU3"}], "}"}], "=", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"ws", "[", "i", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalLambda]\[Alpha]i", "[", "i", "]"}], ".", "#"}], 
          " ", "\[Equal]", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0", ",", 
            RowBox[{"-", "4"}]}], "}"}]}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wD1", ",", "wD2", ",", "wD3"}], "}"}], "=", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"ws", "[", "i", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalLambda]\[Alpha]i", "[", "i", "]"}], ".", "#"}], 
          " ", "\[Equal]", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0", ",", "2"}], "}"}]}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wL1", ",", "wL2", ",", "wL3"}], "}"}], "=", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"ws", "[", "i", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalLambda]\[Alpha]i", "[", "i", "]"}], ".", "#"}], 
          " ", "\[Equal]", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{"-", "3"}]}], "}"}]}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wE1", ",", "wE2", ",", "wE3"}], "}"}], "=", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"ws", "[", "i", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalLambda]\[Alpha]i", "[", "i", "]"}], ".", "#"}], 
          " ", "\[Equal]", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "6"}], "}"}]}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wN1", ",", "wN2", ",", "wN3"}], "}"}], "=", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"ws", "[", "i", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalLambda]\[Alpha]i", "[", "i", "]"}], ".", "#"}], 
          " ", "\[Equal]", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "wQ1", ",", "wQ2", ",", "wQ3", ",", "wU1", ",", "wU2", ",", "wU3", ",",
         "wD1", ",", "wD2", ",", "wD3", ",", "wL1", ",", "wL2", ",", "wL3", 
        ",", "wE1", ",", "wE2", ",", "wE3", ",", "wN1", ",", "wN2", ",", 
        "wN3"}], "}"}], "//", "Transpose"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.861886137317068*^9, 3.861886272141535*^9}, {
  3.86188636340794*^9, 3.861886392663772*^9}, {3.861889723388158*^9, 
  3.861889750113144*^9}, {3.8641076322509537`*^9, 3.864107779133546*^9}, {
  3.864107839694264*^9, 3.864107869708933*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"bb75075a-e2fa-498d-a945-da57406097b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xi", "[", "k_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"\[CapitalLambda]\[Rho]i", "[", "k", "]"}], ".", 
   RowBox[{"W", "[", "k", "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{"previously", " ", "called", " ", "Mi"}], "*)"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.861886409448729*^9, 3.86188641336055*^9}, {
   3.861889731855453*^9, 3.861889747115243*^9}, 3.864107623114077*^9, {
   3.864107876602108*^9, 3.8641078779077578`*^9}, {3.8641090147444353`*^9, 
   3.864109017636013*^9}, {3.864811365496632*^9, 3.8648113855661097`*^9}, {
   3.864811474544031*^9, 3.864811496948627*^9}, 3.864813527980256*^9},
 CellLabel->
  "In[112]:=",ExpressionUUID->"11767173-2c07-46bf-862b-3f3f2e10812b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Determining if a set of charges sits in a plane (Step 4)", "Section",
 CellChangeTimes->{{3.8648117025327806`*^9, 
  3.864811725570559*^9}},ExpressionUUID->"e34bddbe-204d-4ff2-b0c0-\
678d84b7ce49"],

Cell[CellGroupData[{

Cell[TextData[{
 "Determining ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalQ]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "98950705-2acd-4939-b645-539db1023bff"],
 ", and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["R", "ik"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e280aaba-0398-4978-bdc3-0cc1ed0e0d7d"]
}], "Subsection",
 CellChangeTimes->{{3.864811782021408*^9, 
  3.86481180923359*^9}},ExpressionUUID->"1267dff2-83e3-4be7-9d2a-\
f2e1810eafa3"],

Cell[BoxData[{
 RowBox[{"Remove", "[", "Ri", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ri", "[", "id_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Ri", "[", "id", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Ms", ",", "Mreord", ",", "Mr", ",", "o", ",", "MreordF", ",", 
       "MbackOrd1", ",", "oinv", ",", "MbackOrd2"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Ms", "=", 
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"Xi", "[", "id", "]"}], "]"}], ",", "3"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"o", "=", 
       RowBox[{"order", "[", "id", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Mreord", "=", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "Ms", "\[LeftDoubleBracket]", "#", "\[RightDoubleBracket]"}], 
             " ", "&"}], ",", "o"}], "]"}], ",", "1"}], "]"}], "//", 
        "Transpose"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Mr", "=", 
       RowBox[{
        RowBox[{"scaleFact", "[", "id", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"Mreord", "//", "RowReduce"}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"MreordF", "=", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{"Mr", ",", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", "18"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Returning", " ", "it", " ", "to", " ", "the", " ", "original", " ", 
        "order"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"oinv", "=", 
       RowBox[{
        RowBox[{"Sort", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"order", "[", "id", "]"}], "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], ",", "i"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"MbackOrd1", "=", 
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "MreordF", "]"}], ",", "3"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"MbackOrd2", "=", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "MbackOrd1", "\[LeftDoubleBracket]", "#", 
              "\[RightDoubleBracket]"}], " ", "&"}], ",", "oinv"}], "]"}], 
          ",", "1"}], "]"}], "//", "Transpose"}]}], ";", 
      "\[IndentingNewLine]", "MbackOrd2"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.863786147271222*^9, 3.863786149293335*^9}, {
   3.864107955139817*^9, 3.864108006306484*^9}, {3.864108244461123*^9, 
   3.8641083329229927`*^9}, {3.864108449987286*^9, 3.864108478348839*^9}, {
   3.864108592896862*^9, 3.8641085954231977`*^9}, {3.864109033125155*^9, 
   3.8641090549869003`*^9}, {3.864109166708824*^9, 3.8641091761018353`*^9}, {
   3.864109461047245*^9, 3.86410946698076*^9}, {3.8648113733401318`*^9, 
   3.86481139167931*^9}, 3.8648134278986483`*^9},
 CellLabel->
  "In[113]:=",ExpressionUUID->"29e90d19-9e3f-4f85-82a9-85e38da12554"],

Cell[BoxData[{
 RowBox[{"Remove", "[", "\[ScriptCapitalQ]i", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalQ]i", "[", "id_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]i", "[", "id", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"T", ",", "listCol"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"T", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Ri", "[", "id", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"listCol", "=", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"scaleFact", "[", "id", "]"}], ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{
               "T", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "]"}], "-", "1"}]}], "]"}]}], "}"}], "]"}], "//", 
        "Permutations"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{"T", ",", "#"}], "]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], " ", "&"}], ",", "listCol"}], "]"}], "//",
        "Flatten"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.864108504753395*^9, 3.864108525171723*^9}, {
   3.8641086052720833`*^9, 3.864108754367757*^9}, {3.864108906893177*^9, 
   3.864108909859439*^9}, 3.864109482752358*^9, {3.864109530480947*^9, 
   3.864109535342601*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"46749cbc-b8a2-4aa6-a420-470f169d34ea"],

Cell[BoxData[{
 RowBox[{"Remove", "[", "Speciesi", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Speciesi", "[", "id_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Speciesi", "[", "id", "]"}], "=", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Ceiling", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalQ]i", "[", "id", "]"}], "/", "3"}], "]"}], 
     "]"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.863784277928391*^9, 3.863784396306819*^9}, {
  3.8637859905961227`*^9, 3.863785994530438*^9}, {3.864108888285478*^9, 
  3.8641088909863453`*^9}, {3.864109325272807*^9, 3.864109336531515*^9}, {
  3.8641094284900093`*^9, 3.8641094289210052`*^9}, {3.864109497485121*^9, 
  3.8641094981211357`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"fba5d2ae-8ea0-4db7-abeb-8e08d67f7dfd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"\[CapitalLambda]\[Rho]i", "[", "id", "]"}], "]"}], "-", 
    RowBox[{"Length", "[", 
     RowBox[{"Ri", "[", "id", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"id", ",", "1", ",", "27"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.864197781691388*^9, 3.864197806149734*^9}},
 CellLabel->
  "In[1095]:=",ExpressionUUID->"5594d99a-3d81-45a4-9422-30aeb1ceacae"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.864197806453273*^9},
 CellLabel->
  "Out[1095]=",ExpressionUUID->"d19bf966-064b-452f-bac9-e1e044c153c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Speciesi", "[", "i", "]"}], ",", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Ri", "[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "27"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.863784562360879*^9, 3.8637845766410418`*^9}, {
   3.8637846149229183`*^9, 3.863784645770628*^9}, {3.864108912835381*^9, 
   3.864108913418441*^9}, 3.864109342102426*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"5f1cb19f-024b-4a76-8fb2-9766e2de495f"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "2", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "4"}], ",", "4", ",", "3"}], "}"}]},
     {"2", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "3"}], ",", "2", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]},
     {"3", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", "2", ",", "3", ",", 
        RowBox[{"-", "3"}], ",", "4"}], "}"}]},
     {"4", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "4"}], ",", "4"}], "}"}]},
     {"5", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "4"}], ",", "4"}], "}"}]},
     {"6", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "6"}], ",", "6", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "2"}]}], "}"}]},
     {"7", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "3"}], ",", "2", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]},
     {"8", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "3"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "5"}], ",", "4", ",", "7", ",", "6", ",", "5"}], "}"}]},
     {"9", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "3"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "5"}], ",", "4", ",", "7", ",", "6", ",", "5"}], "}"}]},
     {"10", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "6"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "5"}], ",", "4", ",", "7", ",", "6", ",", "5"}], "}"}]},
     {"11", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "6"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "5"}], ",", "4", ",", "7", ",", "6", ",", "5"}], "}"}]},
     {"12", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "6"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "4"}], ",", "4", ",", "7", ",", "5", ",", "6"}], "}"}]},
     {"13", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "6"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "4"}], ",", "4", ",", "7", ",", "5", ",", "6"}], "}"}]},
     {"14", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "4"}], ",", "2", ",", 
        RowBox[{"-", "3"}], ",", "6", ",", 
        RowBox[{"-", "1"}]}], "}"}]},
     {"15", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "4"}], ",", "2", ",", 
        RowBox[{"-", "3"}], ",", "6", ",", 
        RowBox[{"-", "1"}]}], "}"}]},
     {"16", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "4", ",", 
        RowBox[{"-", "8"}], ",", 
        RowBox[{"-", "6"}], ",", "12", ",", "3", ",", "1", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "5"}], ",", "6", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]},
     {"17", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "3"}], ",", "2", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]},
     {"18", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "3"}], ",", "2", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]},
     {"19", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "4"}], ",", "4"}], "}"}]},
     {"20", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "4", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "8"}], ",", 
        RowBox[{"-", "6"}], ",", "8", ",", 
        RowBox[{"-", "2"}]}], "}"}]},
     {"21", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "4", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "8"}], ",", 
        RowBox[{"-", "6"}], ",", "8", ",", 
        RowBox[{"-", "2"}]}], "}"}]},
     {"22", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "3"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "8"}], ",", "4", ",", 
        RowBox[{"-", "6"}], ",", "12", ",", 
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}], ",", "5", ",", "7", ",", 
        RowBox[{"-", "2"}]}], "}"}]},
     {"23", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "3"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "8"}], ",", "4", ",", 
        RowBox[{"-", "6"}], ",", "12", ",", 
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}], ",", "5", ",", "7", ",", 
        RowBox[{"-", "2"}]}], "}"}]},
     {"24", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "3"}], ",", "2", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]},
     {"25", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "5"}], ",", "4", ",", "7", ",", "6", ",", "5", ",", 
        RowBox[{"-", "2"}]}], "}"}]},
     {"26", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "6"}], ",", "8", ",", "4", ",", 
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}], ",", "5", ",", "7", ",", 
        RowBox[{"-", "2"}]}], "}"}]},
     {"27", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"-", "8"}], ",", "4", ",", 
        RowBox[{"-", "6"}], ",", "12", ",", 
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "3"}], ",", "5", ",", "7", ",", 
        RowBox[{"-", "2"}]}], "}"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.863784577424324*^9, {3.863784628830145*^9, 3.863784646903391*^9}, {
   3.863784718682469*^9, 3.863784757857237*^9}, 3.8637848208524103`*^9, 
   3.863784877226178*^9, {3.863784929844264*^9, 3.863785003419026*^9}, {
   3.8637851476208878`*^9, 3.8637851728724318`*^9}, 3.8637852081060457`*^9, 
   3.863785424270524*^9, {3.863785528430002*^9, 3.863785547866098*^9}, 
   3.8637855895146103`*^9, 3.863786153021604*^9, 3.863794916043158*^9, {
   3.863795417322866*^9, 3.863795423548997*^9}, 3.863870819452998*^9, 
   3.8641089149322643`*^9, 3.864109343092761*^9, {3.864109419103423*^9, 
   3.864109431840682*^9}, {3.864109471130982*^9, 3.864109500394285*^9}, 
   3.864109542691987*^9, {3.864109603949737*^9, 3.8641096333144903`*^9}, 
   3.864725550980818*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"d22a06ab-1297-47e3-ab60-8c357658bf76"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The function to test if charges lie in a plane ", "Subsection",
 CellChangeTimes->{{3.864811720555615*^9, 3.864811722147257*^9}, {
  3.864811838136318*^9, 
  3.864811843703442*^9}},ExpressionUUID->"038d500e-060c-4f3b-9a5f-\
026394b20822"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"XinPi", "[", "id_", "]"}], "[", "Xin_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "M", ",", "A", ",", "Ap", ",", "S", ",", "SPer", ",", "testFun", ",", 
      "Acomp", ",", "Tups", ",", "Aperm", ",", "t", ",", "Asf"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", 
         RowBox[{
         "Xin", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
         "===", " ", "List"}], ",", " ", 
       RowBox[{"A", "=", "Xin"}], ",", "True", ",", " ", 
       RowBox[{"A", "=", 
        RowBox[{"{", "Xin", "}"}]}]}], "]"}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "Check", " ", "if", " ", "we", " ", "have", " ", "a", " ", "list", " ", 
       "of", " ", "charges", " ", "or", " ", "just", " ", "one"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"M", "=", 
      RowBox[{"Ri", "[", "id", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ap", "=", 
      RowBox[{"Map", "[", 
       RowBox[{"Sort", ",", 
        RowBox[{"Partition", "[", 
         RowBox[{
          RowBox[{"A", "//", "Transpose"}], ",", "3"}], "]"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Tups", "=", 
      RowBox[{"Tuples", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "=", "Ap"}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"Speciesi", "[", "id", "]"}], ",", "s"}], "]"}], ",", 
            RowBox[{
             RowBox[{
             "t", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], "=", 
             RowBox[{"Permutations", "[", 
              RowBox[{
              "t", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], 
              "]"}]}], ",", 
            RowBox[{
             RowBox[{
             "t", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], "=", 
             RowBox[{"{", 
              RowBox[{
              "t", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], 
              "}"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "Permuting", " ", "the", " ", "species", " ", "in", " ", "our", " ", 
       "list"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Aperm", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"#", ",", "1"}], "]"}], "]"}], "&"}], ",", "Tups"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Asf", "=", 
      RowBox[{
       RowBox[{"scaleFact", "[", "id", "]"}], "*", "Ap"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"testFun", "[", "X_", "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"P", ",", "Ps"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"P", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                "X", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
                "\[LeftDoubleBracket]", 
                RowBox[{
                 RowBox[{"\[ScriptCapitalQ]i", "[", "id", "]"}], 
                 "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "\[RightDoubleBracket]"}], " ", 
               RowBox[{
               "M", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "M", "]"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", "X", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Ps", "=", 
          RowBox[{"Map", "[", 
           RowBox[{"Sort", ",", 
            RowBox[{"Partition", "[", 
             RowBox[{
              RowBox[{"P", "//", "Transpose"}], ",", "3"}], "]"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Asf", "\[Equal]", "Ps"}]}]}], "\[IndentingNewLine]", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AnyTrue", "[", 
      RowBox[{"Aperm", ",", "testFun"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8641104873369493`*^9, 3.864110489278068*^9}, {
   3.864110528342682*^9, 3.864110736633271*^9}, {3.864110841768281*^9, 
   3.864110950032448*^9}, {3.864111080456658*^9, 3.864111089563356*^9}, {
   3.8641111200409927`*^9, 3.864111126090274*^9}, {3.864111642069112*^9, 
   3.864111646685713*^9}, {3.8641119997320423`*^9, 3.8641120025591373`*^9}, {
   3.864112113846878*^9, 3.864112117739131*^9}, {3.8641122591441183`*^9, 
   3.864112260465315*^9}, {3.864112299866364*^9, 3.86411231069182*^9}, 
   3.864112393952376*^9, {3.8641124384402514`*^9, 3.864112486184889*^9}, {
   3.864112580337791*^9, 3.864112613265012*^9}, {3.864112654888748*^9, 
   3.86411273595544*^9}, {3.864112864650385*^9, 3.864113054154664*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"0aa6fe3f-1a38-4760-84ef-974a6710c6be"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Nice forms of planes, and sub-planes", "Section",
 CellChangeTimes->{{3.861439273566894*^9, 3.861439291074339*^9}, {
  3.864812038521165*^9, 
  3.864812051368169*^9}},ExpressionUUID->"8b9f0183-cfcf-4a3c-b503-\
6fcaca789a11"],

Cell[CellGroupData[{

Cell["Writing planes in nice-forms", "Subsection",
 CellChangeTimes->{{3.8648120545002823`*^9, 
  3.864812060836651*^9}},ExpressionUUID->"6ba3b8b4-b168-44ab-acd5-\
82de83e4c861"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Remove", "[", "u1", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.861808501119074*^9, 3.861808503055623*^9}},
 CellLabel->
  "In[1697]:=",ExpressionUUID->"f75eed23-1d5c-4fce-b3f7-18b195db7079"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Y", "'"}], "s"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<Y\>\"", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(Y\), \(3\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(Y\), \(1\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"BL", "'"}], "s"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<BL\>\"", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(BL\), \(12\)]\)\>\"", "]"}],
      "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(BL\), \(1\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(BL\), \(3\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "3"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(R\), \(12\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{
      FractionBox["1", "3"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "u1", "[", "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", "]"}], "-", 
        
        RowBox[{
        "u1", "[", "\"\<\!\(\*SubscriptBox[\(BL\), \(12\)]\)\>\"", "]"}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"su", 
     RowBox[{"(", "2", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(F\), \(12\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(N\), \(12\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(S\), \(12\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "u1", "[", 
      "\"\<\!\(\*SubscriptBox[\(F\), \(12\)]\)+\!\(\*SubscriptBox[\(N\), \(12\
\)]\)\>\"", "]"}], "=", 
     RowBox[{
      RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(F\), \(12\)]\)\>\"", "]"}],
       "+", 
      RowBox[{
      "u1", "[", "\"\<\!\(\*SubscriptBox[\(N\), \(12\)]\)\>\"", "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "u1", "[", 
      "\"\<\!\(\*SubscriptBox[\(F\), \(12\)]\)+\!\(\*SubscriptBox[\(N\), \(12\
\)]\)+\!\(\*SubscriptBox[\(T\), \(12\)]\)\>\"", "]"}], "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "6"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(T\), \(12\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{
      RowBox[{
      "u1", "[", 
       "\"\<\!\(\*SubscriptBox[\(F\), \(12\)]\)+\!\(\*SubscriptBox[\(N\), \
\(12\)]\)+\!\(\*SubscriptBox[\(T\), \(12\)]\)\>\"", "]"}], "-", 
      RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(F\), \(12\)]\)\>\"", "]"}],
       "-", 
      RowBox[{
      "u1", "[", "\"\<\!\(\*SubscriptBox[\(N\), \(12\)]\)\>\"", "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"su", 
     RowBox[{"(", "3", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(B\), \(12\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(B\), \(23\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(L\), \(12\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(L\), \(23\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(D\), \(12\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1", "[", "\"\<\!\(\*SubscriptBox[\(D\), \(23\)]\)\>\"", "]"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.86180177234638*^9, 3.8618019381763144`*^9}, {
   3.861801975582108*^9, 3.861801984748242*^9}, {3.8618020404668922`*^9, 
   3.861802042529071*^9}, {3.861802084755673*^9, 3.8618021990035143`*^9}, {
   3.861802284382626*^9, 3.861802286749774*^9}, {3.861808562995256*^9, 
   3.8618086150391827`*^9}, 3.8618865803797913`*^9},
 CellLabel->
  "In[337]:=",ExpressionUUID->"5a6bbea4-e3b1-4682-a9e1-4a29ef2004c7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<BL\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(F\), \(12\)]\)+\!\(\*SubscriptBox[\(N\), \
\(12\)]\)+\!\(\*SubscriptBox[\(T\), \(12\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(Y\), \(1\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", ",", "\"\<BL\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(BL\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(BL\), \(1\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(BL\), \(12\)]\)\>\"", ",", "\"\<BL\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(F\), \(12\)]\)+\!\(\*SubscriptBox[\(N\), \
\(12\)]\)+\!\(\*SubscriptBox[\(T\), \(12\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<BL\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(S\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(D\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(D\), \(23\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "5", "]"}], "=", 
   RowBox[{"plane", "[", "4", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "6", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<BL\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(B\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(B\), \(23\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(L\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(L\), \(23\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"plane", "[", "7", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Y\>\"", ",", "\"\<BL\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(BL\), \(12\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(S\), \(12\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(D\), \(12\)]\)\>\""}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "8", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(F\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(T\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(N\), \(12\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "9", "]"}], "=", 
   RowBox[{"plane", "[", "8", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "10", "]"}], "=", 
   RowBox[{"plane", "[", "8", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "11", "]"}], "=", 
   RowBox[{"plane", "[", "8", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "12", "]"}], "=", 
   RowBox[{"plane", "[", "8", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"plane", "[", "13", "]"}], "=", 
    RowBox[{"plane", "[", "8", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "14", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(Y\), \(1\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(BL\), \(3\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(N\), \(12\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "15", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(Y\), \(1\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(N\), \(12\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plane", "[", "16", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
   "\"\<Y\>\"", ",", "\"\<BL\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(BL\), \(12\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(L\), \(12\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(B\), \(12\)]\)\>\""}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "17", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", ",", 
     "\"\<BL\>\"", ",", "\"\<\!\(\*SubscriptBox[\(BL\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(S\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(D\), \(12\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "18", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", ",", 
     "\"\<BL\>\"", ",", "\"\<\!\(\*SubscriptBox[\(BL\), \(12\)]\)\>\"", " ", 
     ",", "\"\<\!\(\*SubscriptBox[\(D\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(S\), \(12\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "19", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<BL\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(R\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(S\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(D\), \(12\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "20", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<BL\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(S\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(D\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(D\), \(23\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "21", "]"}], "=", 
   RowBox[{"plane", "[", "20", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "22", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(BL\), \(3\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(F\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(T\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(N\), \(12\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "23", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(F\), \(12\)]\)\>\"", ",", " ", 
     "\"\<\!\(\*SubscriptBox[\(T\), \(12\)]\)\>\"", ",", " ", 
     "\"\<\!\(\*SubscriptBox[\(N\), \(12\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"plane", "[", "24", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", ",", 
      "\"\<BL\>\"", ",", "\"\<\!\(\*SubscriptBox[\(BL\), \(12\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(S\), \(12\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(D\), \(12\)]\)\>\""}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "25", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(F\), \(12\)]\)+\!\(\*SubscriptBox[\(N\), \
\(12\)]\)\>\"", ",", "\"\<\!\(\*SubscriptBox[\(T\), \(12\)]\)\>\""}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "26", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(BL\), \(3\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(F\), \(12\)]\)+\!\(\*SubscriptBox[\(N\), \
\(12\)]\)\>\"", ",", "\"\<\!\(\*SubscriptBox[\(T\), \(12\)]\)\>\""}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plane", "[", "27", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(Y\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(N\), \(12\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(T\), \(12\)]\)\>\""}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.861800728031114*^9, 3.8618007549926853`*^9}, {
  3.8618009530422783`*^9, 3.861800958651923*^9}, {3.861801916147286*^9, 
  3.861802020032009*^9}, {3.8618020514280443`*^9, 3.861802146015018*^9}, {
  3.8618021832050037`*^9, 3.8618022063932123`*^9}, {3.861802253146734*^9, 
  3.861802309462426*^9}, {3.86180239182535*^9, 3.861802401416936*^9}, {
  3.861808440215775*^9, 3.861808467928838*^9}, {3.861808511151503*^9, 
  3.861808512335627*^9}, {3.861808595835463*^9, 3.8618086269506474`*^9}},
 CellLabel->
  "In[358]:=",ExpressionUUID->"b744fe51-2491-44b8-bbf5-08de69f58ad6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"Y\"\>", ",", "\<\"BL\"\>", 
    ",", "\<\"\\!\\(\\*SubscriptBox[\\(BL\\), \\(12\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(12\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SubscriptBox[\\(L\\), \\(12\\)]\\)\"\>", 
    ",", "\<\"\\!\\(\\*SubscriptBox[\\(B\\), \\(12\\)]\\)\"\>"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.86143935924341*^9, 3.861439368362714*^9}, 
   3.861450384484146*^9, 3.8617771404366007`*^9, 3.8617976060697727`*^9, 
   3.8618007348211193`*^9, 3.861800959568079*^9, 3.861808413342329*^9, 
   3.861808512725675*^9, 3.861886432679687*^9, 3.8618865834468193`*^9, 
   3.8637757622319613`*^9, 3.863795431868266*^9, 3.86410991881019*^9},
 CellLabel->
  "Out[373]=",ExpressionUUID->"d5825e59-a2b0-4598-9791-7f61227635ea"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"planeCheck", "[", "id_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"test", ",", "Mplane"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"test", "=", "True"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Mplane", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"u1", "[", "#", "]"}], "]"}], "&"}], ",", 
        RowBox[{"plane", "[", "id", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Rank", "[", "Mplane", "]"}], "\[NotEqual]", " ", 
        RowBox[{"Rank", "[", 
         RowBox[{"Ri", "[", "id", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"test", "=", "False"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"test", ",", 
       RowBox[{
        RowBox[{"XinPi", "[", "id", "]"}], "[", "Mplane", "]"}], ",", 
       "False"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.863786103098255*^9, 3.863786221523924*^9}, {
  3.864109921494492*^9, 3.864109926339841*^9}},
 CellLabel->
  "In[579]:=",ExpressionUUID->"16482770-96e2-48d7-8769-84d11bfc2807"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"planeCheck", "[", "id", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"id", ",", "1", ",", "27"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.863785636912429*^9, 3.8637856385355587`*^9}, {
  3.86378622621106*^9, 3.863786239049707*^9}},
 CellLabel->
  "In[580]:=",ExpressionUUID->"daae3d0b-2353-49ff-8625-a678baee221b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
    ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
    ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
    "True", ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8637856433042192`*^9, {3.863786228481968*^9, 3.863786239453761*^9}, 
   3.864109934692754*^9, {3.864110369084869*^9, 3.8641103856629143`*^9}, 
   3.864113077813116*^9},
 CellLabel->
  "Out[580]=",ExpressionUUID->"825db1c2-78e0-4a41-add4-c2aa54724ab9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Determining the sub-planes (and Figure 1)", "Subsection",
 CellChangeTimes->{{3.8648120718998623`*^9, 3.864812089450886*^9}, {
  3.864812317012342*^9, 
  3.8648123410614557`*^9}},ExpressionUUID->"67191c20-762a-4bfc-9432-\
13289c71a5f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"edgeAtoB", "[", 
   RowBox[{"idA_", ",", "idB_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"XinPi", "[", "idB", "]"}], "[", 
   RowBox[{"Mi", "[", "idA", "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"we", " ", 
     RowBox[{"can", "'"}], "t", " ", "use", " ", "R\[Rho]", " ", "here", " ", 
     "as", " ", "we", " ", "need", " ", "the", " ", "order", " ", "to", " ", 
     "be", " ", "the", " ", "original", " ", "Q"}], ",", "U", ",", "D", ",", 
    "L", ",", "E", ",", "N"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8637863622749443`*^9, 3.86378641098242*^9}, {
  3.8637867084831247`*^9, 3.863786736432955*^9}, {3.864113103922683*^9, 
  3.864113109578017*^9}},
 CellLabel->
  "In[591]:=",ExpressionUUID->"7d188348-cf69-4b5d-bcf1-5b108700ce0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"edges", "=", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"edgeAtoB", "[", 
            RowBox[{"a", ",", "b"}], "]"}], "&&", 
           RowBox[{"a", "\[NotEqual]", " ", "b"}]}], ",", 
          RowBox[{"a", "\[Rule]", "b"}], ",", "Nothing"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "27"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "27"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}]}], "]"}], "//", "Flatten"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.863786412952135*^9, 3.863786473162253*^9}, {
  3.863786504805787*^9, 3.863786506210936*^9}, {3.86378677638624*^9, 
  3.863786779310533*^9}},
 CellLabel->
  "In[592]:=",ExpressionUUID->"25e27cf6-2775-458b-9601-90bc2208c6e0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"equivelent", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Count", "[", 
      RowBox[{"edges", ",", 
       RowBox[{"a", "\[Rule]", " ", "b"}]}], "]"}], "\[Equal]", "1"}], "&&", 
    "  ", 
    RowBox[{
     RowBox[{"Count", "[", 
      RowBox[{"edges", ",", 
       RowBox[{"b", "\[Rule]", " ", "a"}]}], "]"}], "\[Equal]", "1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"equivClasses", "=", 
   RowBox[{"ConnectedComponents", "[", 
    RowBox[{"RelationGraph", "[", 
     RowBox[{"equivelent", ",", 
      RowBox[{"Range", "[", "27", "]"}]}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{3.863786520741523*^9},
 CellLabel->
  "In[593]:=",ExpressionUUID->"6e83b541-a6c8-413e-aeea-6e271fa47adb"],

Cell[CellGroupData[{

Cell[BoxData["equivClasses"], "Input",
 CellLabel->
  "In[595]:=",ExpressionUUID->"b4fd6442-2ebd-42a5-8da1-8785c1ad143f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "19", ",", "20", ",", "21"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", "17", ",", "18", ",", "24"}], "}"}], ",", 
    RowBox[{"{", "27", "}"}], ",", 
    RowBox[{"{", "26", "}"}], ",", 
    RowBox[{"{", "25", "}"}], ",", 
    RowBox[{"{", "23", "}"}], ",", 
    RowBox[{"{", "22", "}"}], ",", 
    RowBox[{"{", "16", "}"}], ",", 
    RowBox[{"{", "15", "}"}], ",", 
    RowBox[{"{", "14", "}"}], ",", 
    RowBox[{"{", "6", "}"}], ",", 
    RowBox[{"{", "3", "}"}], ",", 
    RowBox[{"{", "2", "}"}], ",", 
    RowBox[{"{", "1", "}"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.864113142495186*^9},
 CellLabel->
  "Out[595]=",ExpressionUUID->"c9e00536-ca0b-454f-ab47-863a1aad52ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"edgesCl", "=", 
  RowBox[{"edges", "/.", " ", 
   RowBox[{
    RowBox[{"Rule", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
    RowBox[{"If", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"equivClasses", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", "a"}], 
        "]"}], " ", "&&", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"equivClasses", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", "b"}], 
        "]"}]}], ",", 
      RowBox[{"a", "\[Rule]", " ", "b"}], ",", " ", "Nothing"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.861461048813479*^9, 3.861461125703636*^9}},
 CellLabel->
  "In[596]:=",ExpressionUUID->"fb9eb414-1560-4f7e-b54a-5f43541f3f58"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "\[Rule]", "3"}], ",", 
    RowBox[{"1", "\[Rule]", "4"}], ",", 
    RowBox[{"1", "\[Rule]", "6"}], ",", 
    RowBox[{"1", "\[Rule]", "7"}], ",", 
    RowBox[{"1", "\[Rule]", "16"}], ",", 
    RowBox[{"3", "\[Rule]", "7"}], ",", 
    RowBox[{"3", "\[Rule]", "16"}], ",", 
    RowBox[{"4", "\[Rule]", "7"}], ",", 
    RowBox[{"8", "\[Rule]", "22"}], ",", 
    RowBox[{"8", "\[Rule]", "23"}], ",", 
    RowBox[{"15", "\[Rule]", "14"}], ",", 
    RowBox[{"23", "\[Rule]", "22"}], ",", 
    RowBox[{"25", "\[Rule]", "8"}], ",", 
    RowBox[{"25", "\[Rule]", "22"}], ",", 
    RowBox[{"25", "\[Rule]", "23"}], ",", 
    RowBox[{"25", "\[Rule]", "26"}], ",", 
    RowBox[{"26", "\[Rule]", "22"}], ",", 
    RowBox[{"27", "\[Rule]", "22"}], ",", 
    RowBox[{"27", "\[Rule]", "23"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.861461126694178*^9, 3.8614624262473583`*^9, 
  3.861803178601369*^9, 3.86203419300112*^9, 3.8637869061595297`*^9, 
  3.864113085757041*^9, 3.864113145464613*^9},
 CellLabel->
  "Out[596]=",ExpressionUUID->"b4d1de86-6a9a-47ce-b269-24f45bfadac9"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"myred", "=", 
   RowBox[{"Lighter", "[", 
    RowBox[{"Red", ",", "0.5"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mygreen", "=", 
   RowBox[{"RGBColor", "[", 
    RowBox[{"0", ",", "0.7", ",", "0.65"}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.86203437387562*^9, 3.862034434787705*^9}, 
   3.862034567245347*^9, {3.8620346026070557`*^9, 3.862034615859295*^9}, 
   3.863786951247994*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"a08769ce-e3cf-4269-8a1b-686c6d3655bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"graph", "=", 
  RowBox[{"Graph", "[", 
   RowBox[{
    RowBox[{"equivClasses", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", "edgesCl", 
    ",", 
    RowBox[{"VertexLabels", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{"\"\<Name\>\"", ",", "Center"}], "]"}]}], ",", 
    RowBox[{"VertexSize", "\[Rule]", "0.4"}], ",", 
    RowBox[{"VertexStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"14", "|", "22", "|", "23"}], "\[Rule]", "myred"}], ",", 
       RowBox[{
        RowBox[{"25", "|", "26", "|", "27"}], "\[Rule]", " ", "mygreen"}], 
       ",", 
       RowBox[{
        RowBox[{
        "6", "|", "1", "|", "3", "|", "7", "|", "4", "|", "15", "|", "2", "|",
          "8", "|", "16"}], "\[Rule]", "LightGray"}]}], "}"}]}], ",", 
    RowBox[{"GraphLayout", "->", "\"\<SpringElectricalEmbedding\>\""}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.861460972681861*^9, 3.8614609734943943`*^9}, 
   3.8614611406889763`*^9, {3.8614628924162893`*^9, 3.861462917563471*^9}, {
   3.8614630508472977`*^9, 3.8614631194002743`*^9}, {3.8614632251963987`*^9, 
   3.86146323265125*^9}, {3.861463265526855*^9, 3.861463305123261*^9}, {
   3.8618032504796658`*^9, 3.861803265384068*^9}, {3.861803307231764*^9, 
   3.861803379693706*^9}, {3.8620342004135523`*^9, 3.862034222204859*^9}, {
   3.862034350283086*^9, 3.862034439398328*^9}, {3.8620345089990177`*^9, 
   3.862034619993136*^9}, 3.8641131517613163`*^9},
 CellLabel->
  "In[597]:=",ExpressionUUID->"16749d8a-3d0f-4d46-91be-ee20ba17e1ae"],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{8, 4, 7, 27, 26, 25, 23, 22, 16, 15, 14, 6, 3, 2, 
       1}, {{{15, 13}, {15, 2}, {15, 12}, {15, 3}, {15, 9}, {13, 3}, {13, 
        9}, {2, 3}, {1, 8}, {1, 7}, {10, 11}, {7, 8}, {6, 1}, {6, 8}, {6, 
        7}, {6, 5}, {5, 8}, {4, 8}, {4, 7}}, Null}, {
       GraphLayout -> "SpringElectricalEmbedding", VertexLabels -> {
          Placed["Name", Center]}, VertexSize -> {0.4}, 
        VertexStyle -> {
         6 -> GrayLevel[0.85], 22 -> RGBColor[1., 0.5, 0.5], 23 -> 
          RGBColor[1., 0.5, 0.5], 15 -> GrayLevel[0.85], 1 -> GrayLevel[0.85],
           27 -> RGBColor[0, 0.7, 0.65], 2 -> GrayLevel[0.85], 8 -> 
          GrayLevel[0.85], 3 -> GrayLevel[0.85], 25 -> RGBColor[0, 0.7, 0.65],
           4 -> GrayLevel[0.85], 26 -> RGBColor[0, 0.7, 0.65], 7 -> 
          GrayLevel[0.85], 16 -> GrayLevel[0.85], 14 -> 
          RGBColor[1., 0.5, 0.5]}}]]}, 
     TagBox[GraphicsGroupBox[{
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
         ArrowBox[CompressedData["
1:eJxTTMoPSmVmYGAQBmImKP5iWqTlJfvTfpew+pQNpwUOHKu/0H9q5Tt7uVXJ
RrLneA6gy5ecFJfZm/HD/tA70xPPlnIcOLFRwHPG/t/2QYk2sy0DmQ9EvH+7
4t1cJoeIR+apLn/+7HcQ4rpo+eSi/eOndfwep9gxzEeXRze/xOjNvg2lbA4J
F6Q4zn/HlOc7FPXk7yUGh2nah1pMJDHdiy6Pbh66PLr7MPSj2Y+uHl2+KXr6
zPhyQQcXiD/3s2zXM97/jgvOL/v8fOfFjUwOD2KD5H4ue7MfPfzQ5c/timuz
Uv5jDw23/T3PZP3mbP5ubzObj+F43df96PGBLo9uPro8IfNh8bXq+QrTfX5f
MeTR3QsAa/03wQ==
          "], 0.1396531024680625]}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
          {GrayLevel[0.85], 
           DiskBox[{1.5696508081485918, -4.198915781865191}, 
            0.1396531024680625]}, 
          InsetBox["8", {1.5696508081485918, -4.198915781865191},
           BaseStyle->"Graphics"]}, {
          {GrayLevel[0.85], 
           DiskBox[{1.7342760900602219, -2.4146606567193567}, 
            0.1396531024680625]}, 
          InsetBox["4", {1.7342760900602219, -2.4146606567193567},
           BaseStyle->"Graphics"]}, {
          {GrayLevel[0.85], 
           DiskBox[{2.3271153638469677, -1.8115886644210573}, 
            0.1396531024680625]}, 
          InsetBox["7", {2.3271153638469677, -1.8115886644210573},
           BaseStyle->"Graphics"]}, {
          {RGBColor[0, 0.7, 0.65], 
           DiskBox[{0.279554800167066, -2.973770257053489}, 
            0.1396531024680625]}, 
          InsetBox["27", {0.279554800167066, -2.973770257053489},
           BaseStyle->"Graphics"]}, {
          {RGBColor[0, 0.7, 0.65], 
           DiskBox[{2.8074660220939283, -2.996000350302026}, 
            0.1396531024680625]}, 
          InsetBox["26", {2.8074660220939283, -2.996000350302026},
           BaseStyle->"Graphics"]}, {
          {RGBColor[0, 0.7, 0.65], 
           DiskBox[{2.103023323077884, -3.5123072025066433}, 
            0.1396531024680625]}, 
          InsetBox["25", {2.103023323077884, -3.5123072025066433},
           BaseStyle->"Graphics"]}, {
          {RGBColor[1., 0.5, 0.5], 
           DiskBox[{0.9582264717937441, -3.6006416260400007}, 
            0.1396531024680625]}, 
          InsetBox["23", {0.9582264717937441, -3.6006416260400007},
           BaseStyle->"Graphics"]}, {
          {RGBColor[1., 0.5, 0.5], 
           DiskBox[{1.5255709741000745, -3.081006588121313}, 
            0.1396531024680625]}, 
          InsetBox["22", {1.5255709741000745, -3.081006588121313},
           BaseStyle->"Graphics"]}, {
          {GrayLevel[0.85], 
           DiskBox[{1.7586007355527502, -0.279554800167066}, 
            0.1396531024680625]}, 
          InsetBox["16", {1.7586007355527502, -0.279554800167066},
           BaseStyle->"Graphics"]}, {
          {GrayLevel[0.85], 
           DiskBox[{4.36657562242806, -0.27955480016706624}, 
            0.1396531024680625]}, 
          InsetBox["15", {4.36657562242806, -0.27955480016706624},
           BaseStyle->"Graphics"]}, {
          {RGBColor[1., 0.5, 0.5], 
           DiskBox[{3.3665756224280603, -0.27955480016706624}, 
            0.1396531024680625]}, 
          InsetBox["14", {3.3665756224280603, -0.27955480016706624},
           BaseStyle->"Graphics"]}, {
          {GrayLevel[0.85], 
           DiskBox[{0.279554800167066, -1.3317243667683933}, 
            0.1396531024680625]}, 
          InsetBox["6", {0.279554800167066, -1.3317243667683933},
           BaseStyle->"Graphics"]}, {
          {GrayLevel[0.85], 
           DiskBox[{2.3368258022223314, -0.8953824608060437}, 
            0.1396531024680625]}, 
          InsetBox["3", {2.3368258022223314, -0.8953824608060437},
           BaseStyle->"Graphics"]}, {
          {GrayLevel[0.85], 
           DiskBox[{3.8665756224280603, -2.5187900911831944}, 
            0.1396531024680625]}, 
          InsetBox["2", {3.8665756224280603, -2.5187900911831944},
           BaseStyle->"Graphics"]}, {
          {GrayLevel[0.85], 
           DiskBox[{1.4813502360761133, -1.3434515001515157}, 
            0.1396531024680625]}, 
          InsetBox["1", {1.4813502360761133, -1.3434515001515157},
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.861460973858416*^9, 3.861461141827667*^9, 3.861462431448626*^9, {
   3.861462896847453*^9, 3.861462917934021*^9}, {3.8614630568703527`*^9, 
   3.861463119843894*^9}, {3.861463227912963*^9, 3.861463233631352*^9}, {
   3.86146326720455*^9, 3.861463277447288*^9}, 3.861463313493135*^9, 
   3.8618031814317636`*^9, {3.861803253219097*^9, 3.861803259094483*^9}, {
   3.861803305592157*^9, 3.861803348995656*^9}, 3.8618033800621357`*^9, {
   3.862034195902917*^9, 3.862034222608859*^9}, {3.862034366562826*^9, 
   3.862034439884964*^9}, {3.862034509697187*^9, 3.862034592125078*^9}, 
   3.862034623540605*^9, 3.863786923098916*^9, 3.864113086059963*^9, 
   3.864113153190035*^9},
 CellLabel->
  "Out[597]=",ExpressionUUID->"01720a85-c7c0-49bc-9fa0-8048a66b7b33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<subplanegraph.pdf\>\"", ",", "graph"}], "]"}]}], "Input",
 CellChangeTimes->{{3.861462533719191*^9, 3.861462533872931*^9}, {
  3.86146261682052*^9, 3.8614626183172913`*^9}, {3.86481210376985*^9, 
  3.864812126450935*^9}},ExpressionUUID->"77af5980-ec93-44c6-baa4-\
bbbcdb7388af"],

Cell[BoxData[
 FormBox["\<\"/Users/joessmith/Dropbox/GUT_U1/Draft/subplanegraph.pdf\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.861462536321871*^9, 3.861462619189434*^9, 
  3.861463160987947*^9, 3.86146335623104*^9, 3.861807948797916*^9, 
  3.8620347583252*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"10e0f2d7-7b9e-4fe5-9aac-24fb2c7cd0b2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking each plane is anomaly free", "Subsection",
 CellChangeTimes->{{3.863856192866818*^9, 3.8638561946983633`*^9}, {
  3.864812136597616*^9, 3.8648121425975943`*^9}, {3.864812313783098*^9, 
  3.864812315719653*^9}},ExpressionUUID->"1316d542-8e31-43cc-a112-\
2573014b70d6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"accsCheck", "[", "XL_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "A", ",", "X", ",", "Eq", ",", "q", ",", "u", " ", ",", "d", ",", "l", 
      ",", "e", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", 
         RowBox[{"XL", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "]"}], "===", " ", "List"}], ",", " ", 
       RowBox[{"A", "=", "XL"}], ",", "True", ",", " ", 
       RowBox[{"A", "=", 
        RowBox[{"{", "XL", "}"}]}]}], "]"}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "Check", " ", "if", " ", "we", " ", "have", " ", "a", " ", "list", " ", 
       "of", " ", "charges", " ", "or", " ", "just", " ", "one"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"X", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", "i", "]"}], " ", 
         RowBox[{
         "A", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], ",", 
        " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", " ", 
          RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q", ",", "u", ",", "d", ",", "l", ",", "e", ",", "n"}], "}"}],
       "=", 
      RowBox[{"Partition", "[", 
       RowBox[{"X", ",", "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Eq", "[", "1", "]"}], "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{
          "q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], "+", 
         
         RowBox[{"3", " ", 
          RowBox[{
          "u", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], "+", 
         
         RowBox[{"3", " ", 
          RowBox[{
          "d", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], "+", 
         
         RowBox[{"2", " ", 
          RowBox[{
          "l", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], "+", 
         
         RowBox[{"e", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "+", 
         RowBox[{
         "n", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Eq", "[", "2", "]"}], "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"3", 
          RowBox[{
          "q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], "+", 
         
         RowBox[{
         "l", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Eq", "[", "3", "]"}], "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          RowBox[{
          "q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], "+", 
         " ", 
         RowBox[{"u", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "+", " ", 
         RowBox[{
         "d", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Eq", "[", "4", "]"}], "=", 
      RowBox[{"Sum", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "+", 
         RowBox[{"8", " ", 
          RowBox[{
          "u", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], "+", 
         
         RowBox[{"2", 
          RowBox[{
          "d", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], "+", 
         
         RowBox[{"3", " ", 
          RowBox[{
          "l", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], "+", 
         
         RowBox[{"6", 
          RowBox[{
          "e", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Eq", "[", "5", "]"}], "=", 
      RowBox[{"Sum", "[", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
           "2"], "-", " ", 
         RowBox[{"2", 
          SuperscriptBox[
           RowBox[{
           "u", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"d", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
           "2"], "-", 
         SuperscriptBox[
          RowBox[{"l", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
           "2"], "+", 
         SuperscriptBox[
          RowBox[{"e", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
           "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Eq", "[", "6", "]"}], "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{
           "q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{
           "u", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{
           "d", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
           "l", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "3"]}], "+", 
         SuperscriptBox[
          RowBox[{"e", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
           "3"], "+", 
         SuperscriptBox[
          RowBox[{"n", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
           "3"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Eq", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], "===", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "6"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"accsCheck", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"u1", "[", "#", "]"}], "]"}], "&"}], ",", 
       RowBox[{"plane", "[", "id", "]"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"id", ",", "1", ",", "27"}], "}"}]}], "]"}], "//", 
  "DeleteDuplicates"}]}], "Input",
 CellChangeTimes->{{3.8638561996283092`*^9, 3.863856299855*^9}, {
  3.863856336714766*^9, 3.863856339033931*^9}, {3.8638565883834248`*^9, 
  3.863856591087607*^9}},ExpressionUUID->"f8da37a6-a1ca-4449-965c-\
462e06fae0c2"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.863856307038118*^9, 3.863856339371935*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"33c69679-685c-47d2-8d6e-142a7ca803f5"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Code for \[OpenCurlyDoubleQuote]Test_your_own_charges.nb\
\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]Plane_checks.h\
\[CloseCurlyDoubleQuote]", "Section",
 CellChangeTimes->{{3.8648124302611847`*^9, 3.864812445451601*^9}, {
  3.86481247663536*^9, 
  3.864812482138647*^9}},ExpressionUUID->"5808016e-cfb0-4677-aa92-\
1403bea95349"],

Cell[CellGroupData[{

Cell["Code for \[OpenCurlyDoubleQuote]Test_your_own_charges.nb\
\[CloseCurlyDoubleQuote]", "Subsection",
 CellChangeTimes->{{3.864812488729108*^9, 
  3.864812494969961*^9}},ExpressionUUID->"b828777f-25df-4996-a12f-\
c2bc37202fc3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mathematicaFull", "=", "\"\<\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"mathematicaFull", "=", 
     RowBox[{"mathematicaFull", "<>", "\"\<\nRi[\>\"", "<>", 
      RowBox[{"ToString", "[", "id", "]"}], "<>", "\"\<]=\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"Ri", "[", "id", "]"}], "]"}], "<>", "\"\<;\nscaleFact[\>\"", "<>", 
      RowBox[{"ToString", "[", "id", "]"}], "<>", "\"\<]=\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"scaleFact", "[", "id", "]"}], "]"}], "<>", "\"\<;\n\>\""}]}], 
    ";"}], ",", 
   RowBox[{"{", 
    RowBox[{"id", ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "6", ",", "7", ",", "16", ",", "14", ",", "22", ",", "8", ",",
        "15", ",", "26", ",", "27"}], "}"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CopyToClipboard", "[", "mathematicaFull", "]"}]}], "Input",
 CellChangeTimes->{{3.861974366719062*^9, 3.8619744073962517`*^9}, {
  3.8637949726519537`*^9, 3.863794984136167*^9}, {3.863795019805477*^9, 
  3.8637950216134987`*^9}, {3.864813435221953*^9, 3.864813444506753*^9}, {
  3.8648137496147833`*^9, 3.864813776072022*^9}, {3.864813824146522*^9, 
  3.8648138263662577`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"3d89c8ea-bf2c-4b70-932a-50882cd4a79a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Code for \
\[OpenCurlyDoubleQuote]Plane_checks.h\[CloseCurlyDoubleQuote]", "Subsection",
 CellChangeTimes->{{3.864812663969062*^9, 
  3.8648126718362627`*^9}},ExpressionUUID->"cae9c85e-9ef3-43ff-a555-\
9567de4fd950"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cppcode", "[", 
   RowBox[{"id_", ",", 
    RowBox[{"lex_:", "False"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Ristr", ",", "Pstr", ",", "doHeader", ",", "doFooter", ",", 
      "scaleFactstr", ",", "\[ScriptCapitalQ]S", ",", "cppcodeout", ",", 
      "numbInS", ",", "forLoopC", ",", "boolStatment", ",", "Carray", ",", 
      "n"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[ScriptCapitalQ]S", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ceiling", "[", 
          RowBox[{"#", "/", "3"}], "]"}], "&"}], ",", 
        RowBox[{"\[ScriptCapitalQ]i", "[", "id", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"\[ScriptCapitalQ]i", "[", "id", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"numbInS", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{"\[ScriptCapitalQ]S", ",", "#"}], "]"}], "&"}], ",", 
        RowBox[{"Speciesi", "[", "id", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Carray", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\"\<C[\>\"", "<>", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{"\[ScriptCapitalQ]S", ",", 
              RowBox[{
              "\[ScriptCapitalQ]S", "\[LeftDoubleBracket]", "c", 
               "\[RightDoubleBracket]"}]}], "]"}], "\[NotEqual]", " ", "1"}], 
           ",", 
           RowBox[{"ToString", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[ScriptCapitalQ]i", "[", "id", "]"}], 
              "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}], "-", 
             "1"}], "]"}], ",", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"Floor", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[ScriptCapitalQ]i", "[", "id", "]"}], 
                   "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}], 
                  "-", "1"}], ")"}], "/", "3"}], "]"}], "*", "3"}], "]"}], 
            "<>", "\"\<+Cu\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
             "\[ScriptCapitalQ]S", "\[LeftDoubleBracket]", "c", 
              "\[RightDoubleBracket]"}], "]"}]}]}], "]"}], 
         "\[IndentingNewLine]", "<>", "\"\<]\>\""}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Ristr", "=", 
      RowBox[{"\"\<int Ri[\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"Length", "[", 
         RowBox[{"Ri", "[", "id", "]"}], "]"}], "]"}], "<>", "\"\<][18]=\>\"",
        "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"Ri", "[", "id", "]"}], "]"}], "<>", "\"\<;\>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Pstr", "=", 
      RowBox[{"\"\<for(int i=0;i<18; i++) P[i]=\>\"", "<>", 
       RowBox[{"StringRiffle", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "Carray", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}], 
            "<>", "\"\<*Ri[\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"c", "-", "1"}], "]"}], "<>", "\"\<][i]\>\""}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
         "\"\<+\>\""}], "]"}], "<>", "\"\<;\>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"doHeader", "=", "\"\<\>\""}], ";", "\[IndentingNewLine]", 
     RowBox[{"doFooter", "=", "\"\<\>\""}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"boolStatment", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", "lex"}], ",", "\"\<out=true;\>\"", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<int clistNew[\>\"", "<>", 
         RowBox[{"ToString", "[", "n", "]"}], "<>", "\"\<]={\>\"", "<>", 
         RowBox[{"StringRiffle", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
             "Carray", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}],
              ",", 
             RowBox[{"{", 
              RowBox[{"c", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
           "\"\<,\>\""}], "]"}], "<>", "\"\<};\nint clistNewm[\>\"", "<>", 
         RowBox[{"ToString", "[", "n", "]"}], "<>", "\"\<]={\>\"", "<>", 
         RowBox[{"StringRiffle", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"\"\<-\>\"", "<>", 
              RowBox[{
              "Carray", "\[LeftDoubleBracket]", "c", 
               "\[RightDoubleBracket]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"c", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
           "\"\<,\>\""}], "]"}], "<>", 
         "\"\<};\nif(lexicographical_compare(clistNew,clistNew+\>\"", "<>", 
         RowBox[{"ToString", "[", "n", "]"}], "<>", "\"\<,clist,clist+\>\"", "<>", 
         RowBox[{"ToString", "[", "n", "]"}], "<>", 
         "\"\<)){\n                out=true;\n            }\n            \
if(lexicographical_compare(clistNewm,clistNewm+\>\"", "<>", 
         RowBox[{"ToString", "[", "n", "]"}], "<>", "\"\<,clist,clist+\>\"", "<>", 
         RowBox[{"ToString", "[", "n", "]"}], "<>", 
         "\"\<)){\n                out=true;\n            }\>\""}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "numbInS", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "\[NotEqual]", " ", "1"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"doHeader", "=", 
           RowBox[{"doHeader", "<>", "\"\<do{\\n    \>\""}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"doFooter", "=", " ", 
           RowBox[{"\"\<\\n\\tif(out) break;}while(next_permutation(C+\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Speciesi", "[", "id", "]"}], "\[LeftDoubleBracket]",
                  "i", "\[RightDoubleBracket]"}], "-", "1"}], ")"}], "*", 
              RowBox[{"(", "3", ")"}]}], "]"}], "<>", "\"\<,C+\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Speciesi", "[", "id", "]"}], "\[LeftDoubleBracket]", 
                "i", "\[RightDoubleBracket]"}], ")"}], "*", 
              RowBox[{"(", "3", ")"}]}], "]"}], "<>", "\"\<));\>\"", "<>", 
            "doFooter"}]}], ";"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"doHeader", "=", 
           RowBox[{"doHeader", "<>", "\"\<for(int Cu\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"Speciesi", "[", "id", "]"}], "\[LeftDoubleBracket]", 
              "i", "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<=0; Cu\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"Speciesi", "[", "id", "]"}], "\[LeftDoubleBracket]", 
              "i", "\[RightDoubleBracket]"}], "]"}], "<>", "\"\<<3; Cu\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"Speciesi", "[", "id", "]"}], "\[LeftDoubleBracket]", 
              "i", "\[RightDoubleBracket]"}], "]"}], "<>", 
            "\"\<++){\\n    \>\""}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"doFooter", "=", 
           RowBox[{"\"\<\\n\\t}\>\"", "<>", "doFooter"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Speciesi", "[", "id", "]"}], "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "numbInS", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "\[NotEqual]", " ", "1"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"doFooter", "=", 
           RowBox[{"doFooter", "<>", "\"\<\\n\\tsort(C+\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Speciesi", "[", "id", "]"}], "\[LeftDoubleBracket]",
                  "i", "\[RightDoubleBracket]"}], "-", "1"}], ")"}], "*", 
              RowBox[{"(", "3", ")"}]}], "]"}], "<>", "\"\<,C+\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Speciesi", "[", "id", "]"}], "\[LeftDoubleBracket]", 
                "i", "\[RightDoubleBracket]"}], ")"}], "*", 
              RowBox[{"(", "3", ")"}]}], "]"}], "<>", "\"\<);\>\""}]}], 
          ";"}]}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Speciesi", "[", "id", "]"}], "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"scaleFactstr", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"scaleFact", "[", "id", "]"}], "\[Equal]", "1"}], ",", 
        "\"\<for(int i=0; i<18; i++) Csf[i]=C[i];\>\"", "\n", "\t", ",", 
        RowBox[{"\"\<for(int i=0; i<18; i++) Csf[i]=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"scaleFact", "[", "id", "]"}], "]"}], "<>", 
         "\"\<*C[i];\>\""}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"cppcodeout", "=", 
      RowBox[{"\"\<\nbool p\>\"", "<>", 
       RowBox[{"ToString", "[", "id", "]"}], "<>", "\"\<( int C[18]\>\"", "<>", 
       RowBox[{"If", "[", 
        RowBox[{"lex", ",", 
         RowBox[{"\"\<,int clist[\>\"", "<>", 
          RowBox[{"ToString", "[", "n", "]"}], "<>", "\"\<]\>\""}], ",", 
         "\"\<\>\""}], "]"}], "<>", "\"\<){\n\t\>\"", "<>", "Ristr", "<>", 
       "\"\<\n\tint Csf[18];\n\t\>\"", "<>", "scaleFactstr", "<>", 
       "\"\<\n\tbool out=false;\n\t\>\"", "<>", "doHeader", "<>", 
       "\"\<\n\t\tint P[18];\n\t\t\>\"", "<>", "Pstr", "<>", 
       "\"\<\n\t\tsort(P, P+3);\n        sort(P+3, P+6);\n        sort(P+6, \
P+9);\n        sort(P+9, P+12);\n        sort(P+12, P+15);\n        \
sort(P+15, P+18);\n        if( memcmp(P, Csf, sizeof(int) *18) == 0){\n\>\"", 
       "<>", "boolStatment", "<>", "\"\<\n}\n\t\>\"", "<>", "doFooter", "<>", 
       "\"\<\n\treturn out;\n\t\n}\n\n\>\""}]}], ";", "\[IndentingNewLine]", 
     "cppcodeout"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{
  3.864114967648589*^9, {3.864115222879324*^9, 3.864115260118609*^9}, {
   3.864115293022599*^9, 3.864115354443741*^9}, {3.864115391757338*^9, 
   3.8641156485434227`*^9}, {3.8641157069608097`*^9, 
   3.8641159497405453`*^9}, {3.864116022331016*^9, 3.864116162472991*^9}, {
   3.864116235019619*^9, 3.864116298329421*^9}, {3.864116600807234*^9, 
   3.864116600974022*^9}, {3.864116743420891*^9, 3.864116754442317*^9}, {
   3.86411829909589*^9, 3.864118301880825*^9}, {3.8641183788832903`*^9, 
   3.864118454351716*^9}, {3.864208122863035*^9, 3.864208293393674*^9}, {
   3.8642083236394587`*^9, 3.864208407642023*^9}, {3.8642084637727337`*^9, 
   3.864208519749638*^9}, {3.864208556022134*^9, 3.864208704517902*^9}, {
   3.864208740059004*^9, 3.86420874025476*^9}, {3.864208780535172*^9, 
   3.8642088106162453`*^9}, {3.8642088415913754`*^9, 3.864208884267927*^9}, {
   3.864208927096755*^9, 3.86420893244902*^9}, {3.8642091370538893`*^9, 
   3.864209198252955*^9}, {3.864209244730544*^9, 3.864209330168186*^9}, {
   3.864209399363089*^9, 3.864209701278243*^9}, {3.864209758870467*^9, 
   3.864209780997534*^9}, 3.8642098450546627`*^9, 3.864209889099684*^9, {
   3.864210537401218*^9, 3.864210550821398*^9}, {3.864812648127757*^9, 
   3.864812648405002*^9}},ExpressionUUID->"ce0429e2-3d69-4e04-a9dd-\
cd0e98485202"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"genCPPcode", "[", "id_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "forHeader", ",", "forFooter", ",", "cppcodeout", ",", "XsfStr"}], 
      "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"XsfStr", "=", 
       RowBox[{"\"\<int Xsf[18]=\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"InputForm", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"c", "[", "i", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "0", ",", " ", 
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"Ri", "[", "id", "]"}], "]"}], "-", "1"}]}], "}"}]}],
             "]"}], ".", 
           RowBox[{"Ri", "[", "id", "]"}]}], "]"}], "]"}], "<>", 
        "\"\<;\>\""}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"forHeader", "=", "\"\<\>\""}], ";", "\[IndentingNewLine]", 
      RowBox[{"forFooter", "=", "\"\<\>\""}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"forHeader", "=", 
          RowBox[{"forHeader", "<>", "\"\<for( c[\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<]=-Qmax; c[\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<]<=Qmax; c[\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<]++){\\n\>\""}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"forFooter", "=", 
          RowBox[{"forFooter", "<>", " ", "\"\<}\>\""}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"\[ScriptCapitalQ]i", "[", "id", "]"}], "]"}], "-", 
           "1"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"cppcodeout", "=", 
       RowBox[{"\"\<void genP\>\"", "<>", 
        RowBox[{"ToString", "[", "id", "]"}], "<>", 
        "\"\<(int Qmax){\n\tint counter=-1; \n\tint c[6];\n\t\>\"", "<>", 
        "forHeader", "<>", "XsfStr", "<>", "\[IndentingNewLine]", 
        "\"\<\\nbool sf_test=false;\n                             int X[18];\n\
                             int Xm[18];\n                             \
for(int i=0; i<18; i++){\n                                 if(Xsf[i]%\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"scaleFact", "[", "id", "]"}], "]"}], "<>", 
        "\"\<!=0){sf_test=true; break;}\n                                 \
X[i]=Xsf[i]/\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"scaleFact", "[", "id", "]"}], "]"}], "<>", 
        "\"\<;\n                                 \
if(X[i]>Qmax||X[i]<-Qmax){sf_test=true;break;}\n                              \
   Xm[i]=-X[i];\n                             }\n                             \
if(sf_test) continue;\n                             if(gcd(X)!=1) continue;\n \
                    \t\tsort(X, X+3);\n                             sort(X+3, \
X+6);\n                             sort(X+6, X+9);\n                         \
    sort(X+9, X+12);\n                             sort(X+12, X+15);\n        \
                     sort(X+15, X+18);\n                             \n       \
                      \n                     \t\t sort(Xm, Xm+3);\n           \
                  sort(Xm+3, Xm+6);\n                             sort(Xm+6, \
Xm+9);\n                             sort(Xm+9, Xm+12);\n                     \
        sort(Xm+12, Xm+15);\n                             sort(Xm+15, Xm+18);\
\n                             if(!lexicographical_compare(X,X+18,Xm,Xm+18)){\
\n                                 for(int i=0 ;i<18; i++)X[i]=Xm[i];\n       \
                      }\n\n                             bool duplicate=p\>\"",
         "<>", 
        RowBox[{"ToString", "[", "id", "]"}], "<>", 
        "\"\<(X,c);\n                           \n                            \
 if(duplicate){continue;} \n                             \n                   \
          counter++;\>\"", "<>", "forFooter", "<>", 
        "\"\<\n\t\t\t\t\t\t\tcout<<\\\"Number for P\>\"", "<>", 
        RowBox[{"ToString", "[", "id", "]"}], "<>", 
        "\"\<:\\\"<<counter+1<<endl;\n}\n\>\""}]}], ";", 
      "\[IndentingNewLine]", "cppcodeout"}]}], "\[IndentingNewLine]", "]"}]}],
   "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8642071610472937`*^9, 3.864207280018062*^9}, {
   3.8642073719856367`*^9, 3.864207491604225*^9}, {3.8642075560057497`*^9, 
   3.864207819934031*^9}, 3.864209786324151*^9, {3.864209950113935*^9, 
   3.864209951112438*^9}, {3.864210003120927*^9, 3.8642100492211246`*^9}, {
   3.8642101114476213`*^9, 3.864210206160933*^9}},
 CellLabel->
  "In[1216]:=",ExpressionUUID->"afb2959c-63b6-451b-ad81-3be3ba85c971"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cppcodeFull", "=", "\"\<\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"cppcodeFull", "=", 
    RowBox[{"cppcodeFull", "<>", 
     RowBox[{"cppcode", "[", 
      RowBox[{"i", ",", "False"}], "]"}], "<>", 
     RowBox[{"cppcode", "[", 
      RowBox[{"i", ",", "True"}], "]"}], "<>", 
     RowBox[{"genCPPcode", "[", "i", "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "6", ",", "7", ",", "16", ",", "14", ",", "22", ",", "8", ",",
        "15", ",", "26", ",", "27"}], "}"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CopyToClipboard", "[", "cppcodeFull", "]"}]}], "Input",
 CellChangeTimes->{{3.864209793217039*^9, 3.8642098197745047`*^9}, {
  3.864210226051982*^9, 3.864210229087326*^9}, {3.864210302654903*^9, 
  3.8642103149330463`*^9}, {3.8642104846288*^9, 3.864210489821417*^9}},
 CellLabel->
  "In[1231]:=",ExpressionUUID->"efd09021-264b-4ff1-876d-087fbc7a2bd6"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples used in the paper", "Section",
 CellChangeTimes->{{3.8642131585307426`*^9, 3.864213179832199*^9}, {
  3.864213694392058*^9, 3.864213694656662*^9}, {3.864228469977394*^9, 
  3.8642284723967733`*^9}},ExpressionUUID->"8e844872-e0c7-4a5e-aa05-\
961b8e5d130a"],

Cell[CellGroupData[{

Cell[TextData[{
 "Example of the algebra ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "27"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "880ef6bd-735c-4602-aef6-6de1d43faa80"],
 " (mainly S3.4.1)"
}], "Subsection",
 CellChangeTimes->{{3.864228474677326*^9, 3.8642284817286654`*^9}, {
  3.864812728747102*^9, 3.8648127353742847`*^9}, {3.864812920944882*^9, 
  3.864812935063685*^9}},ExpressionUUID->"2f3b7dad-5f8c-48bc-b988-\
03932af164f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"XinPi27", "[", "id_", "]"}], "[", "Xin_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "M", ",", "A", ",", "Ap", ",", "S", ",", "SPer", ",", "testFun", ",", 
      "Acomp", ",", "Tups", ",", "Aperm", ",", "t", ",", "Asf"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", 
         RowBox[{
         "Xin", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
         "===", " ", "List"}], ",", " ", 
       RowBox[{"A", "=", "Xin"}], ",", "True", ",", " ", 
       RowBox[{"A", "=", 
        RowBox[{"{", "Xin", "}"}]}]}], "]"}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "Check", " ", "if", " ", "we", " ", "have", " ", "a", " ", "list", " ", 
       "of", " ", "charges", " ", "or", " ", "just", " ", "one"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"M", "=", 
      RowBox[{"Ri", "[", "id", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ap", "=", 
      RowBox[{"Map", "[", 
       RowBox[{"Sort", ",", 
        RowBox[{"Partition", "[", 
         RowBox[{
          RowBox[{"A", "//", "Transpose"}], ",", "3"}], "]"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Tups", "=", 
      RowBox[{"Tuples", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "=", "Ap"}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"Speciesi", "[", "id", "]"}], ",", "s"}], "]"}], ",", 
            RowBox[{
             RowBox[{
             "t", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], "=", 
             RowBox[{"Permutations", "[", 
              RowBox[{
              "t", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], 
              "]"}]}], ",", 
            RowBox[{
             RowBox[{
             "t", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], "=", 
             RowBox[{"{", 
              RowBox[{
              "t", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], 
              "}"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
        "Permuting", " ", "the", " ", "species", " ", "in", " ", "our", " ", 
         "list"}], " ", "-", " ", 
        RowBox[{
        "this", " ", "is", " ", "not", " ", "the", " ", "fastest", " ", "way",
          " ", "to", " ", "do", " ", "it"}]}], ",", " ", 
       RowBox[{"but", " ", "fast", " ", 
        RowBox[{"enough", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Aperm", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"#", ",", "1"}], "]"}], "]"}], "&"}], ",", "Tups"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Asf", "=", 
      RowBox[{
       RowBox[{"scaleFact", "[", "id", "]"}], "*", "Ap"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"testFun", "[", "X_", "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"P", ",", "Ps"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"P", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                "X", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
                "\[LeftDoubleBracket]", 
                RowBox[{
                 RowBox[{"\[ScriptCapitalQ]i", "[", "id", "]"}], 
                 "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "\[RightDoubleBracket]"}], " ", 
               RowBox[{
               "M", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "M", "]"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", "X", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Ps", "=", 
          RowBox[{"Map", "[", 
           RowBox[{"Sort", ",", 
            RowBox[{"Partition", "[", 
             RowBox[{
              RowBox[{"P", "//", "Transpose"}], ",", "3"}], "]"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Asf", "\[Equal]", "Ps"}]}]}], "\[IndentingNewLine]", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Select", "[", 
      RowBox[{"Aperm", ",", "testFun"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.864217498203363*^9, 3.86421749851156*^9}, {
  3.864217563422186*^9, 3.864217565682073*^9}, {3.864217619129497*^9, 
  3.8642176195568523`*^9}, {3.864217651063581*^9, 3.8642176538413363`*^9}, {
  3.864218071648016*^9, 
  3.86421808172043*^9}},ExpressionUUID->"da11dc6e-e561-46bb-81b3-\
36ab36e45cdd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P27", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"u1", "[", "#", "]"}], "]"}], "&"}], ",", 
    RowBox[{"plane", "[", "27", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.864217674184482*^9, 3.8642176809443283`*^9}},
 CellLabel->
  "In[1264]:=",ExpressionUUID->"f1c58b5c-8f4e-40ac-9492-58979b6654ca"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], "2", "2", "2", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "3"}], "6", "6", "6", "0", "0", "0"},
     {"1", "1", "0", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], "0", "2", "2", "0", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "3"}], "0", "6", "6", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", 
      RowBox[{"-", "1"}], "0"},
     {"1", 
      RowBox[{"-", "1"}], "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.864217682133428*^9},
 CellLabel->
  "Out[1264]=",ExpressionUUID->"7f1c5419-dd55-4973-b81d-c517900dc3aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mypermute27", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "part", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"part", "=", 
        RowBox[{"Partition", "[", 
         RowBox[{
          RowBox[{
          "P27", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
          "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "part", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=", 
        RowBox[{"Permute", "[", 
         RowBox[{
          RowBox[{
          "part", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
          RowBox[{"Cycles", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], "}"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "part", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], "=", 
        RowBox[{"Permute", "[", 
         RowBox[{
          RowBox[{
          "part", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], ",", 
          RowBox[{"Cycles", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], "}"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"part", "//", "Flatten"}]}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.864217722928956*^9, 3.864218004660562*^9}, {
   3.864218278120265*^9, 3.8642182798498793`*^9}, 3.864218405065727*^9},
 CellLabel->
  "In[1301]:=",ExpressionUUID->"b785112c-c929-4ae4-9d86-0f6a56e42957"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], "2", "2", "2", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "3"}], "6", "6", "6", "0", "0", "0"},
     {"0", "1", "1", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], "0", "2", "2", "0", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "3"}], "0", "6", "6", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", "1"}], "1", "0"},
     {"0", 
      RowBox[{"-", "1"}], "1", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.86421784084799*^9, 3.8642180052717867`*^9}, 
   3.864218280534416*^9, 3.8642184058723793`*^9},
 CellLabel->
  "Out[1301]=",ExpressionUUID->"6d18a27c-f104-4661-8a93-80fb0b25b2bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"projei27", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
         "Mypermute27", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], ".", 
         RowBox[{"Normal", "[", 
          RowBox[{"SparseArray", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", "1", "}"}], "\[Rule]", " ", "1"}], ",", "18"}], 
           "]"}], "]"}]}], 
        RowBox[{
         RowBox[{"Ri", "[", "27", "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{
         "Mypermute27", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], ".", 
         RowBox[{"Normal", "[", 
          RowBox[{"SparseArray", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", "2", "}"}], "\[Rule]", " ", "1"}], ",", "18"}], 
           "]"}], "]"}]}], 
        RowBox[{
         RowBox[{"Ri", "[", "27", "]"}], "\[LeftDoubleBracket]", "2", 
         "\[RightDoubleBracket]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{
         "Mypermute27", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], ".", 
         RowBox[{"Normal", "[", 
          RowBox[{"SparseArray", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", "3", "}"}], "\[Rule]", " ", "1"}], ",", "18"}], 
           "]"}], "]"}]}], 
        RowBox[{
         RowBox[{"Ri", "[", "27", "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{
         "Mypermute27", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], ".", 
         RowBox[{"Normal", "[", 
          RowBox[{"SparseArray", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", "16", "}"}], "\[Rule]", " ", "1"}], ",", "18"}], 
           "]"}], "]"}]}], 
        RowBox[{
         RowBox[{"Ri", "[", "27", "]"}], "\[LeftDoubleBracket]", "4", 
         "\[RightDoubleBracket]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.864219032081029*^9, 3.864219172560563*^9}},
 CellLabel->
  "In[1313]:=",ExpressionUUID->"70920eda-3793-4830-82f7-361468be4b87"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], "2", "2", "2", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "3"}], "6", "6", "6", "0", "0", "0"},
     {"0", "1", "1", "0", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], "2", "2", "0", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "3"}], "0", "0", "6", "6", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", "1"}], "0", "1"},
     {"0", 
      RowBox[{"-", "1"}], "1", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8642190424381733`*^9, 3.8642190903791847`*^9}, {
  3.8642191288977203`*^9, 3.8642191728587646`*^9}},
 CellLabel->
  "Out[1313]=",ExpressionUUID->"41ccb998-d83c-4e65-912a-6139ea0083bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XinPi27", "[", "27", "]"}], "[", "P27", "]"}], 
  "\[LeftDoubleBracket]", "1", 
  "\[RightDoubleBracket]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"XinPi27", "[", "27", "]"}], "[", "P27", "]"}], 
   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
  "Mypermute27"}]}], "Input",
 CellChangeTimes->{{3.864217520493453*^9, 3.864217533775138*^9}, {
  3.864217622965769*^9, 3.864217628644484*^9}, {3.864217659258823*^9, 
  3.8642176874816647`*^9}, {3.864217864164093*^9, 3.864217874126513*^9}},
 CellLabel->
  "In[1298]:=",ExpressionUUID->"6273a32f-7749-4df2-a968-2b75ac4c8f4a"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], "2", "2", "2", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "3"}], "6", "6", "6", "0", "0", "0"},
     {"0", "1", "1", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], "0", "0", "2", "2", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "3"}], "0", "0", "6", "6", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", "1"}], "0", "1"},
     {"0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8642175216131907`*^9, 3.86421753407705*^9}, 
   3.864217572536213*^9, {3.864217626245317*^9, 3.8642176882330027`*^9}, {
   3.864217864930317*^9, 3.864218007485311*^9}},
 CellLabel->
  "Out[1298]=",ExpressionUUID->"c637d6ea-27de-48d6-8d80-0173f26e7a87"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8642175216131907`*^9, 3.86421753407705*^9}, 
   3.864217572536213*^9, {3.864217626245317*^9, 3.8642176882330027`*^9}, {
   3.864217864930317*^9, 3.8642180075586452`*^9}},
 CellLabel->
  "Out[1299]=",ExpressionUUID->"0519c003-bdb1-4352-a250-79e769c18da7"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Anomaly free atlas (S4.3)", "Section",
 CellChangeTimes->{{3.861876040831801*^9, 3.86187605470923*^9}, {
   3.8619505969898853`*^9, 3.861950597007533*^9}, {3.864813035428063*^9, 
   3.864813058263796*^9}, 3.86481314909639*^9, {3.864813230834052*^9, 
   3.864813232697475*^9}},ExpressionUUID->"a2077d4b-e9c6-4815-a165-\
bb3d98cfb4c4"],

Cell[CellGroupData[{

Cell["Generating code up to a given Qmax", "Subsection",
 CellChangeTimes->{{3.864813256132579*^9, 
  3.864813260872685*^9}},ExpressionUUID->"2f78db19-9ce9-4af9-8d37-\
edfa1534f72c"],

Cell["\<\
This code does similar to `Generate_up_to_Qmax.cpp\[CloseCurlyQuote], \
although is much slower.\
\>", "Text",
 CellChangeTimes->{{3.8648132798152122`*^9, 
  3.864813329286786*^9}},ExpressionUUID->"34585784-d131-45f1-8f80-\
624306fb0731"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lexCompare", "[", 
   RowBox[{"l1_", ",", "l2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "li", "}"}], ",", 
    RowBox[{
     RowBox[{"li", "=", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"(", 
          RowBox[{"l1", "-", "l2"}], ")"}], "]"}], ",", 
        RowBox[{
         RowBox[{"#", "\[NotEqual]", " ", "0"}], "&"}]}], "]"}]}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "li", "]"}], "\[Equal]", "0"}], ",", " ", 
       "True", ",", " ", 
       RowBox[{
        RowBox[{"li", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        ">", "0"}]}], " ", "]"}]}]}], "]"}]}]], "Input",ExpressionUUID->\
"64178c2a-433d-4e74-a2a9-75cb9ac3cc26"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Remove", "[", "QmaxPi", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QmaxPi", "[", "id_", "]"}], "[", "Qmax_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"QmaxPi", "[", "id", "]"}], "[", "Qmax", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Xn", ",", "Clist", ",", "Lisolve", ",", "Lisolve2", ",", "tab1", ",", 
       "tab2", ",", "tab3a", ",", "tab3", ",", "tab4", ",", "gcd"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Clist", "=", 
       RowBox[{"Array", "[", 
        RowBox[{"c", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Ri", "[", "id", "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Xn", "=", 
       RowBox[{
        FractionBox[
         RowBox[{"Clist", ".", 
          RowBox[{"Ri", "[", "id", "]"}]}], 
         RowBox[{"scaleFact", "[", "id", "]"}]], "//", "FullSimplify"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Lisolve", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", "1", "]"}], "\[GreaterEqual]", " ", "0"}], "&&", 
          
          RowBox[{"And", "@@", 
           RowBox[{"Thread", "[", 
            RowBox[{
             RowBox[{"-", "Qmax"}], "\[LessEqual]", " ", "Xn", "\[LessEqual]",
              "Qmax"}], "]"}]}]}], ",", "Clist", ",", "Integers"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Lisolve2", "=", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"Lisolve", ",", 
         RowBox[{
          RowBox[{"Rule", "[", 
           RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", " ", "y"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"tab1", "=", 
       RowBox[{"Monitor", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
               "Lisolve2", "\[LeftDoubleBracket]", "idt", 
                "\[RightDoubleBracket]"}], ")"}], ".", 
              RowBox[{"Ri", "[", "id", "]"}]}], 
             RowBox[{"scaleFact", "[", "id", "]"}]], ")"}], ",", 
           RowBox[{"{", 
            RowBox[{"idt", ",", "1", ",", " ", 
             RowBox[{"Length", "[", "Lisolve2", "]"}]}], "}"}]}], "]"}], ",", 
         "idt"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"tab2", "=", 
       RowBox[{"Monitor", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"gcd", "=", 
             RowBox[{"GCD", "@@", 
              RowBox[{
              "tab1", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}]}]}], ";", " ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"gcd", "\[Equal]", "0"}], "||", 
               RowBox[{"gcd", "\[Equal]", "1"}]}], ",", " ", 
              RowBox[{
              "tab1", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              ",", "Nothing"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "1", ",", " ", 
             RowBox[{"Length", "[", "tab1", "]"}]}], "}"}]}], "]"}], ",", 
         "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"tab3a", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"tab2", ",", 
         RowBox[{"-", "tab2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"tab3", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{"Sort", ",", 
              RowBox[{"Partition", "[", 
               RowBox[{"#", ",", "3"}], "]"}]}], "]"}], " ", "&"}], ",", 
           "tab3a"}], "]"}], "//", "DeleteDuplicates"}], ")"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tab4", "=", 
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{"tab3", ",", 
          RowBox[{
           RowBox[{"lexCompare", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Map", "[", 
              RowBox[{"Sort", ",", 
               RowBox[{"-", "#"}]}], "]"}]}], "]"}], "&"}]}], "]"}], "//", 
        "DeleteDuplicates"}]}], ";", "\[IndentingNewLine]", "tab4"}]}], 
    "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.864134084853476*^9, 3.864134094980342*^9}, {
   3.8641341424952602`*^9, 3.864134244891142*^9}, {3.8641343789107027`*^9, 
   3.8641346533961973`*^9}, {3.8641347991079206`*^9, 3.864134837527969*^9}, 
   3.864134887212036*^9, {3.864135125480122*^9, 3.8641351580601587`*^9}, {
   3.864135189931134*^9, 3.864135193523481*^9}, {3.864135299776834*^9, 
   3.8641353629148283`*^9}, {3.8641353943006573`*^9, 
   3.8641354535487833`*^9}, {3.86413557902194*^9, 3.8641356643670683`*^9}, {
   3.864135715699626*^9, 3.864135715782323*^9}, {3.864135765874689*^9, 
   3.864135811500638*^9}, 3.864135856936596*^9, {3.864136222693625*^9, 
   3.864136237371697*^9}, {3.8641370482342854`*^9, 3.864137050922328*^9}, 
   3.8641375052617397`*^9, {3.864140364723373*^9, 3.864140535214373*^9}, {
   3.864140583172611*^9, 3.8641405840993*^9}, {3.864140647072742*^9, 
   3.86414065118394*^9}},
 CellLabel->
  "In[854]:=",ExpressionUUID->"66760a7c-3040-4be4-88b5-0743e6368922"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"QmaxPi", "[", "2", "]"}], "[", "10", "]"}], "//", 
  "Length"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QmaxPi", "[", "6", "]"}], "[", "10", "]"}], "//", 
  "Length"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QmaxPi", "[", "7", "]"}], "[", "10", "]"}], "//", 
  "Length"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"QmaxPi", "[", "16", "]"}], "[", "10", "]"}], "//", "Length"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QmaxPi", "[", "14", "]"}], "[", "10", "]"}], "//", 
  "Length"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QmaxPi", "[", "22", "]"}], "[", "10", "]"}], "//", 
  "Length"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QmaxPi", "[", "8", "]"}], "[", "10", "]"}], "//", 
  "Length"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QmaxPi", "[", "15", "]"}], "[", "10", "]"}], "//", 
  "Length"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QmaxPi", "[", "26", "]"}], "[", "10", "]"}], "//", 
  "Length"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QmaxPi", "[", "27", "]"}], "[", "10", "]"}], "//", 
  "Length"}]}], "Input",
 CellChangeTimes->{{3.864140543120397*^9, 3.864140554776804*^9}, 
   3.864140659379252*^9, {3.864140705884715*^9, 3.8641407076094313`*^9}, {
   3.8641415072683687`*^9, 3.864141508737885*^9}, {3.864141609116475*^9, 
   3.8641416195458393`*^9}, {3.8641417212561893`*^9, 3.864141754488812*^9}},
 CellLabel->
  "In[885]:=",ExpressionUUID->"ef88030d-074c-4e76-913f-a17d491371e1"],

Cell[BoxData[
 FormBox["35607", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.864140551423401*^9, 3.864140585245372*^9, {3.864140642654935*^9, 
   3.8641407081467133`*^9}, 3.864141620543745*^9, {3.8641417219189672`*^9, 
   3.864141754930524*^9}},
 CellLabel->
  "Out[885]=",ExpressionUUID->"3c6bfedd-13bd-4769-990b-354435e6ec82"],

Cell[BoxData[
 FormBox["63087", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.864140551423401*^9, 3.864140585245372*^9, {3.864140642654935*^9, 
   3.8641407081467133`*^9}, 3.864141620543745*^9, {3.8641417219189672`*^9, 
   3.864141754987562*^9}},
 CellLabel->
  "Out[886]=",ExpressionUUID->"77929407-3ca3-495d-921f-f3a77d398ebb"],

Cell[BoxData[
 FormBox["305954", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.864140551423401*^9, 3.864140585245372*^9, {3.864140642654935*^9, 
   3.8641407081467133`*^9}, 3.864141620543745*^9, {3.8641417219189672`*^9, 
   3.86414175501656*^9}},
 CellLabel->
  "Out[887]=",ExpressionUUID->"a086471f-301f-4ac0-ae0a-72db8e45ddd9"],

Cell[BoxData[
 FormBox["147225", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.864140551423401*^9, 3.864140585245372*^9, {3.864140642654935*^9, 
   3.8641407081467133`*^9}, 3.864141620543745*^9, {3.8641417219189672`*^9, 
   3.864141755045744*^9}},
 CellLabel->
  "Out[888]=",ExpressionUUID->"a82c253a-94e2-4364-a905-7a20bf09b89e"],

Cell[BoxData[
 FormBox["2353", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.864140551423401*^9, 3.864140585245372*^9, {3.864140642654935*^9, 
   3.8641407081467133`*^9}, 3.864141620543745*^9, {3.8641417219189672`*^9, 
   3.864141755080522*^9}},
 CellLabel->
  "Out[889]=",ExpressionUUID->"a5b5874b-a64f-4dde-be62-d18511af7633"],

Cell[BoxData[
 FormBox["80819", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.864140551423401*^9, 3.864140585245372*^9, {3.864140642654935*^9, 
   3.8641407081467133`*^9}, 3.864141620543745*^9, {3.8641417219189672`*^9, 
   3.8641417551145782`*^9}},
 CellLabel->
  "Out[890]=",ExpressionUUID->"b6884fc9-e38b-4b1b-96f1-fab639092f9b"],

Cell[BoxData[
 FormBox["1474", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.864140551423401*^9, 3.864140585245372*^9, {3.864140642654935*^9, 
   3.8641407081467133`*^9}, 3.864141620543745*^9, {3.8641417219189672`*^9, 
   3.864141755142954*^9}},
 CellLabel->
  "Out[891]=",ExpressionUUID->"22e91950-0d8b-40bb-8c70-6bd21dbe0b2a"],

Cell[BoxData[
 FormBox["57", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.864140551423401*^9, 3.864140585245372*^9, {3.864140642654935*^9, 
   3.8641407081467133`*^9}, 3.864141620543745*^9, {3.8641417219189672`*^9, 
   3.864141755172194*^9}},
 CellLabel->
  "Out[892]=",ExpressionUUID->"d0635a00-a117-4671-ae13-95a4a0d1b0a6"],

Cell[BoxData[
 FormBox["7105", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.864140551423401*^9, 3.864140585245372*^9, {3.864140642654935*^9, 
   3.8641407081467133`*^9}, 3.864141620543745*^9, {3.8641417219189672`*^9, 
   3.8641417578162403`*^9}},
 CellLabel->
  "Out[893]=",ExpressionUUID->"7cd4d94d-a316-48a0-aa02-1616772b0885"],

Cell[BoxData[
 FormBox["352", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.864140551423401*^9, 3.864140585245372*^9, {3.864140642654935*^9, 
   3.8641407081467133`*^9}, 3.864141620543745*^9, {3.8641417219189672`*^9, 
   3.864141758177216*^9}},
 CellLabel->
  "Out[894]=",ExpressionUUID->"64bd996a-06be-4b81-8e67-d2257f44d13b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"cechCom", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "planelist", ",", "allU1", ",", "allU1sort", ",", "allU1sortSplit", ",",
        "allU1Unions", ",", "cech"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"planelist", "=", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "15", ",", "16", 
         ",", "22", ",", "26", ",", "27"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"allU1", "=", 
       RowBox[{"Join", "@@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"s", ",", "#"}], "}"}], "&"}], ",", " ", 
            RowBox[{
             RowBox[{"QmaxPi", "[", "s", "]"}], "[", "10", "]"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "planelist"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"allU1sort", "=", 
       RowBox[{"SortBy", "[", 
        RowBox[{"allU1", ",", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"allU1sortSplit", "=", 
       RowBox[{"Split", "[", 
        RowBox[{"allU1sort", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
           "#1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[Equal]", 
           RowBox[{
           "#2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
          "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"allU1Unions", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", 
           RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "&"}], ",", 
         "allU1sortSplit"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cech", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
            " ", 
            RowBox[{"Length", "[", "#", "]"}]}], "}"}], "&"}], ",", 
         RowBox[{"Split", "[", 
          RowBox[{"Sort", "[", "allU1Unions", "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cech", "//", "Sort"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.864149856620647*^9, 3.864149940074423*^9}},
 CellLabel->
  "In[951]:=",ExpressionUUID->"6e82034d-c673-4c90-bc44-e1f0d3414e9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cechComSaved", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", "14429"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "6", "}"}], ",", "52449"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "7", "}"}], ",", "270896"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "14", "}"}], ",", "1080"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "16", "}"}], ",", "113316"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "22", "}"}], ",", "70909"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "7"}], "}"}], ",", "13521"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "14"}], "}"}], ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "16"}], "}"}], ",", "3144"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "22"}], "}"}], ",", "126"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "16"}], "}"}], ",", "9219"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "16"}], "}"}], ",", "15563"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", "22"}], "}"}], ",", "1251"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"14", ",", "15"}], "}"}], ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"14", ",", "22"}], "}"}], ",", "1015"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"22", ",", "26"}], "}"}], ",", "6284"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"22", ",", "27"}], "}"}], ",", "180"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "16"}], "}"}], ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "14"}], "}"}], ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "16"}], "}"}], ",", "3869"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "22"}], "}"}], ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "8", ",", "22"}], "}"}], ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "14", ",", "15"}], "}"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "14", ",", "16"}], "}"}], ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "16", ",", "22"}], "}"}], ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "16"}], "}"}], ",", "1147"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", "22", ",", "26"}], "}"}], ",", "94"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", "22", ",", "27"}], "}"}], ",", "103"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"22", ",", "26", ",", "27"}], "}"}], ",", "18"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "7", ",", "16"}], "}"}], ",", "139"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "14", ",", "16"}], "}"}], ",", "3"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "16", ",", "22"}], "}"}], ",", "8"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "16", ",", "22", ",", "26"}], "}"}], ",", "563"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", "22", ",", "26", ",", "27"}], "}"}], ",", "5"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"14", ",", "15", ",", "22", ",", "27"}], "}"}], ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "16", ",", "22", ",", "26"}], "}"}], ",", 
       "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", "14", ",", "15", ",", "22", ",", "27"}], "}"}], ",",
        "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "14", ",", "16", ",", "22", ",", "26"}], 
        "}"}], ",", "88"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "8", ",", "16", ",", "22", ",", "26"}], 
        "}"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "2", ",", "6", ",", "7", ",", "14", ",", "16", ",", "22", ",", "26"}],
         "}"}], ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "2", ",", "7", ",", "14", ",", "15", ",", "16", ",", "22", ",", "26", 
         ",", "27"}], "}"}], ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "15", ",", "16", 
         ",", "22", ",", "26", ",", "27"}], "}"}], ",", "2"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.864149945837398*^9, 3.864149962614029*^9}},
 CellLabel->
  "In[953]:=",ExpressionUUID->"92fac4b0-3247-499a-a24a-ec4bfbb8d402"]
}, Closed]],

Cell[CellGroupData[{

Cell["The `Cech cohomology\[CloseCurlyQuote] data  ", "Subsection",
 CellChangeTimes->{{3.864813153448833*^9, 3.864813166182231*^9}, {
  3.8648132294906282`*^9, 
  3.864813236137871*^9}},ExpressionUUID->"e950ba02-8e44-44da-b641-\
1b60b34be3d7"],

Cell["\<\
The following data can either be extract from the previous subsection of this \
Mathematica script, or the C++ script Atlas scan.cpp. This section writes it \
in a form useable for our paper.\
\>", "Text",
 CellChangeTimes->{{3.864813015693141*^9, 3.864813031956607*^9}, {
  3.864813077425785*^9, 
  3.864813113245829*^9}},ExpressionUUID->"cc573001-a996-4bd3-b3f2-\
8f963c94bbd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0000000000", ",", "20967127"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0000000100", ",", "70909"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0000000101", ",", "180"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0000000110", ",", "6284"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0000000111", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0000001000", ",", "113316"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0000100000", ",", "1080"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0000100100", ",", "1015"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0000110000", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0000110101", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0001000100", ",", "1251"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0001000101", ",", "103"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0001000110", ",", "94"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0001000111", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0001110101", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0010000000", ",", "270896"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0010001000", ",", "15563"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0010001110", ",", "563"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0100000000", ",", "52449"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0100001000", ",", "9219"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0110001000", ",", "1147"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0110001110", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0111001110", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1000000000", ",", "14429"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1000000100", ",", "126"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1000001000", ",", "3144"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1000001100", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1000100000", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1000101000", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1000110000", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1001000100", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1010000000", ",", "13521"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1010000100", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1010001000", ",", "3869"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1010001100", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1010100000", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1010101000", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1010101110", ",", "88"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1010111111", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1100001000", ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1110001000", ",", "139"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1110101110", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1111111111", ",", "2"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8618760560058193`*^9, 3.861876080368465*^9}, 
   3.8638476698030853`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"ae7da3d3-ea78-4f00-a9a2-5791a095b4dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"planelist", "=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "6", ",", "7", ",", "8", ",", "14", ",", "15", ",", "16", ",", 
     "22", ",", "26", ",", "27"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861876086923099*^9, 3.861876088813892*^9}, 
   3.862035485896323*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"d1daa337-ec7e-45a4-9dd1-8e7bd0f058d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"formated", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tab1", ",", "tab2"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tab1", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"PadLeft", "[", 
                   RowBox[{
                    RowBox[{"IntegerDigits", "[", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "]"}], ",", "10"}], "]"}], 
                  "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                 "\[Equal]", "1"}], ",", " ", 
                RowBox[{
                "planelist", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], ",", "Nothing"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], " ", ",", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
           "}"}], "&"}], ",", " ", "tab"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"tab2", "=", 
       RowBox[{"SortBy", "[", 
        RowBox[{"tab1", ",", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "&"}]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.861876107705172*^9, 3.861876112327162*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"af5079db-ec20-4a69-82df-c935243bc5d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tostring", "[", 
   RowBox[{"li_", ",", "no_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "u", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"u", "=", "\"\<|U_{\>\""}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "li", "]"}], "\[Equal]", "0"}], ",", " ", 
       RowBox[{"u", "=", 
        RowBox[{"u", "<>", "\"\<\\\\emptyset\>\""}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "6", ",", "7", ",", "16"}], "}"}], ",", 
              RowBox[{
              "li", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
             "]"}], ",", 
            RowBox[{
             RowBox[{"u", "=", 
              RowBox[{"u", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{
                "li", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "]"}]}]}], ";"}]}], "]"}], " ", ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"14", ",", "22"}], "}"}], ",", 
              RowBox[{
              "li", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
             "]"}], ",", 
            RowBox[{
             RowBox[{"u", "=", 
              RowBox[{"u", "<>", "\"\<{\\\\color{myred} \>\"", "<>", " ", 
               RowBox[{"ToString", "[", 
                RowBox[{
                "li", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "]"}], "<>", "\"\<}\>\""}]}], ";"}]}], "]"}], " ", ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"8", ",", "15", ",", "26", ",", "27"}], "}"}], ",", 
              RowBox[{
              "li", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
             "]"}], ",", 
            RowBox[{
             RowBox[{"u", "=", 
              RowBox[{"u", "<>", "\"\<{\\\\color{mygreen} \>\"", "<>", " ", 
               RowBox[{"ToString", "[", 
                RowBox[{
                "li", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "]"}], "<>", "\"\<}\>\""}]}], ";"}]}], "]"}], " ", ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "\[NotEqual]", " ", 
             RowBox[{"Length", "[", "li", "]"}]}], ",", 
            RowBox[{"u", "=", 
             RowBox[{"u", "<>", "\"\<TT\>\""}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "li", "]"}]}], "}"}]}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"u", "=", 
      RowBox[{"u", "<>", "\"\<}|=\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"u", "=", 
      RowBox[{"u", "<>", 
       RowBox[{"ToString", "[", "no", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\"\<\>\"", "<>", "u", "<>", "\"\<TT\>\""}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{
  3.861876294167424*^9, {3.862035416882875*^9, 3.8620355710046167`*^9}, 
   3.862035628077031*^9, {3.864376267515813*^9, 3.864376269791779*^9}, 
   3.864376399831677*^9, {3.8643764314407873`*^9, 3.864376431660685*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"ba1fdea9-0ff0-4e81-88b2-668acc4d46e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stringed", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tostring", "@@", "#"}], "&"}], ",", "formated"}], 
   "]"}]}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"e9ff481e-65a3-447b-a575-f0fc13a54821"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"|U_{\\\\emptyset}|=20967127TT\"\>", 
    ",", "\<\"|U_{2}|=14429TT\"\>", ",", "\<\"|U_{6}|=52449TT\"\>", 
    ",", "\<\"|U_{7}|=270896TT\"\>", 
    ",", "\<\"|U_{{\\\\color{myred} 14}}|=1080TT\"\>", 
    ",", "\<\"|U_{16}|=113316TT\"\>", 
    ",", "\<\"|U_{{\\\\color{myred} 22}}|=70909TT\"\>", 
    ",", "\<\"|U_{2TT7}|=13521TT\"\>", 
    ",", "\<\"|U_{2TT{\\\\color{myred} 14}}|=49TT\"\>", 
    ",", "\<\"|U_{2TT16}|=3144TT\"\>", 
    ",", "\<\"|U_{2TT{\\\\color{myred} 22}}|=126TT\"\>", 
    ",", "\<\"|U_{6TT16}|=9219TT\"\>", ",", "\<\"|U_{7TT16}|=15563TT\"\>", 
    ",", "\<\"|U_{{\\\\color{mygreen} 8}TT{\\\\color{myred} 22}}|=1251TT\"\>",
     ",", "\<\"|U_{{\\\\color{myred} 14}TT{\\\\color{mygreen} 15}}|=10TT\"\>",
     ",", "\<\"|U_{{\\\\color{myred} 14}TT{\\\\color{myred} 22}}|=1015TT\"\>",
     ",", "\<\"|U_{{\\\\color{myred} 22}TT{\\\\color{mygreen} \
26}}|=6284TT\"\>", 
    ",", "\<\"|U_{{\\\\color{myred} 22}TT{\\\\color{mygreen} 27}}|=180TT\"\>",
     ",", "\<\"|U_{2TT6TT16}|=83TT\"\>", 
    ",", "\<\"|U_{2TT7TT{\\\\color{myred} 14}}|=45TT\"\>", 
    ",", "\<\"|U_{2TT7TT16}|=3869TT\"\>", 
    ",", "\<\"|U_{2TT7TT{\\\\color{myred} 22}}|=59TT\"\>", 
    ",", "\<\"|U_{2TT{\\\\color{mygreen} 8}TT{\\\\color{myred} 22}}|=3TT\"\>",
     ",", "\<\"|U_{2TT{\\\\color{myred} 14}TT{\\\\color{mygreen} \
15}}|=1TT\"\>", ",", "\<\"|U_{2TT{\\\\color{myred} 14}TT16}|=11TT\"\>", 
    ",", "\<\"|U_{2TT16TT{\\\\color{myred} 22}}|=19TT\"\>", 
    ",", "\<\"|U_{6TT7TT16}|=1147TT\"\>", 
    ",", "\<\"|U_{{\\\\color{mygreen} 8}TT{\\\\color{myred} \
22}TT{\\\\color{mygreen} 26}}|=94TT\"\>", 
    ",", "\<\"|U_{{\\\\color{mygreen} 8}TT{\\\\color{myred} \
22}TT{\\\\color{mygreen} 27}}|=103TT\"\>", 
    ",", "\<\"|U_{{\\\\color{myred} 22}TT{\\\\color{mygreen} \
26}TT{\\\\color{mygreen} 27}}|=18TT\"\>", 
    ",", "\<\"|U_{2TT6TT7TT16}|=139TT\"\>", 
    ",", "\<\"|U_{2TT7TT{\\\\color{myred} 14}TT16}|=3TT\"\>", 
    ",", "\<\"|U_{2TT7TT16TT{\\\\color{myred} 22}}|=8TT\"\>", 
    ",", "\<\"|U_{7TT16TT{\\\\color{myred} 22}TT{\\\\color{mygreen} \
26}}|=563TT\"\>", 
    ",", "\<\"|U_{{\\\\color{mygreen} 8}TT{\\\\color{myred} \
22}TT{\\\\color{mygreen} 26}TT{\\\\color{mygreen} 27}}|=5TT\"\>", 
    ",", "\<\"|U_{{\\\\color{myred} 14}TT{\\\\color{mygreen} \
15}TT{\\\\color{myred} 22}TT{\\\\color{mygreen} 27}}|=30TT\"\>", 
    ",", "\<\"|U_{6TT7TT16TT{\\\\color{myred} 22}TT{\\\\color{mygreen} \
26}}|=38TT\"\>", 
    ",", "\<\"|U_{{\\\\color{mygreen} 8}TT{\\\\color{myred} \
14}TT{\\\\color{mygreen} 15}TT{\\\\color{myred} 22}TT{\\\\color{mygreen} \
27}}|=11TT\"\>", 
    ",", "\<\"|U_{2TT7TT{\\\\color{myred} 14}TT16TT{\\\\color{myred} 22}TT{\\\
\\color{mygreen} 26}}|=88TT\"\>", 
    ",", "\<\"|U_{6TT7TT{\\\\color{mygreen} 8}TT16TT{\\\\color{myred} \
22}TT{\\\\color{mygreen} 26}}|=5TT\"\>", 
    ",", "\<\"|U_{2TT6TT7TT{\\\\color{myred} 14}TT16TT{\\\\color{myred} \
22}TT{\\\\color{mygreen} 26}}|=5TT\"\>", 
    ",", "\<\"|U_{2TT7TT{\\\\color{myred} 14}TT{\\\\color{mygreen} 15}TT16TT{\
\\\\color{myred} 22}TT{\\\\color{mygreen} 26}TT{\\\\color{mygreen} \
27}}|=3TT\"\>", 
    ",", "\<\"|U_{2TT6TT7TT{\\\\color{mygreen} 8}TT{\\\\color{myred} 14}TT{\\\
\\color{mygreen} 15}TT16TT{\\\\color{myred} 22}TT{\\\\color{mygreen} 26}TT{\\\
\\color{mygreen} 27}}|=2TT\"\>"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.861876129972961*^9, 3.861876300477483*^9, 3.862035500525735*^9, {
   3.8620355468236103`*^9, 3.862035573513816*^9}, 3.862035630694932*^9, {
   3.864376255184869*^9, 3.86437627492336*^9}, {3.864376414362472*^9, 
   3.864376434526256*^9}},
 CellLabel->"Out[49]=",ExpressionUUID->"1ee7890f-0018-4cba-9a87-ab74ef95215f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StringReplace", "[", 
  RowBox[{
   RowBox[{"stringed", "\[LeftDoubleBracket]", 
    RowBox[{"-", "2"}], "\[RightDoubleBracket]"}], ",", 
   RowBox[{"\"\<TT\>\"", "\[Rule]", " ", "\"\< , \>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.861876724632002*^9, 3.86187676069634*^9}, {
  3.862035663671261*^9, 3.862035688593289*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"7946d193-5a91-4203-9df2-a9726fe0ea69"],

Cell[BoxData[
 FormBox["\<\"$|U_{2 , 7 , {\\\\color{myred} 14} , {\\\\color{mygreen} 15} , \
16 , {\\\\color{myred} 22} , {\\\\color{mygreen} 26} , {\\\\color{mygreen} \
27}}|=3$\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{{3.861876727944008*^9, 3.861876761048234*^9}, {
   3.862035679345851*^9, 3.862035689024664*^9}, 3.86437625531389*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"7f3d999a-e08a-41ce-b1bf-b590eac064c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"toTable", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "table1", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"table1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Partition", "[", 
         RowBox[{"stringed", ",", "8"}], "]"}], "//", "Transpose"}], "//", 
       "ToString"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"table1", "=", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"table1", ",", 
        RowBox[{"\"\<}, {\>\"", "\[Rule]", " ", "\"\<\\\\\\\\\>\""}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"table1", "=", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"table1", ",", 
        RowBox[{"\"\<,\>\"", "\[Rule]", " ", "\"\< & \>\""}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"StringReplace", "[", 
      RowBox[{"table1", ",", 
       RowBox[{"\"\<TT\>\"", "\[Rule]", " ", "\"\< , \>\""}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{
  3.861876461530713*^9, {3.86187654879237*^9, 3.8618765489119167`*^9}, {
   3.861876617580559*^9, 3.861876617878441*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"478d189f-3039-47bf-bc1f-88e270f6148e"],

Cell[BoxData[
 FormBox["\<\"{{|U_{\\\\emptyset}|=20967127 ,  &  |U_{2 , {\\\\color{myred} \
14}}|=49 ,  &  |U_{{\\\\color{myred} 22} , {\\\\color{mygreen} 26}}|=6284 ,  \
&  |U_{2 , {\\\\color{myred} 14} , 16}|=11 ,  &  |U_{2 , 7 , 16 , \
{\\\\color{myred} 22}}|=8 , \\\\\\\\|U_{2}|=14429 ,  &  |U_{2 , 16}|=3144 ,  \
&  |U_{{\\\\color{myred} 22} , {\\\\color{mygreen} 27}}|=180 ,  &  |U_{2 , 16 \
, {\\\\color{myred} 22}}|=19 ,  &  |U_{7 , 16 , {\\\\color{myred} 22} , \
{\\\\color{mygreen} 26}}|=563 , \\\\\\\\|U_{6}|=52449 ,  &  |U_{2 , \
{\\\\color{myred} 22}}|=126 ,  &  |U_{2 , 6 , 16}|=83 ,  &  |U_{6 , 7 , \
16}|=1147 ,  &  |U_{{\\\\color{mygreen} 8} , {\\\\color{myred} 22} , \
{\\\\color{mygreen} 26} , {\\\\color{mygreen} 27}}|=5 , \
\\\\\\\\|U_{7}|=270896 ,  &  |U_{6 , 16}|=9219 ,  &  |U_{2 , 7 , \
{\\\\color{myred} 14}}|=45 ,  &  |U_{{\\\\color{mygreen} 8} , \
{\\\\color{myred} 22} , {\\\\color{mygreen} 26}}|=94 ,  &  \
|U_{{\\\\color{myred} 14} , {\\\\color{mygreen} 15} , {\\\\color{myred} 22} , \
{\\\\color{mygreen} 27}}|=30 , \\\\\\\\|U_{{\\\\color{myred} 14}}|=1080 ,  &  \
|U_{7 , 16}|=15563 ,  &  |U_{2 , 7 , 16}|=3869 ,  &  |U_{{\\\\color{mygreen} \
8} , {\\\\color{myred} 22} , {\\\\color{mygreen} 27}}|=103 ,  &  |U_{6 , 7 , \
16 , {\\\\color{myred} 22} , {\\\\color{mygreen} 26}}|=38 , \
\\\\\\\\|U_{16}|=113316 ,  &  |U_{{\\\\color{mygreen} 8} , {\\\\color{myred} \
22}}|=1251 ,  &  |U_{2 , 7 , {\\\\color{myred} 22}}|=59 ,  &  \
|U_{{\\\\color{myred} 22} , {\\\\color{mygreen} 26} , {\\\\color{mygreen} \
27}}|=18 ,  &  |U_{{\\\\color{mygreen} 8} , {\\\\color{myred} 14} , \
{\\\\color{mygreen} 15} , {\\\\color{myred} 22} , {\\\\color{mygreen} \
27}}|=11 , \\\\\\\\|U_{{\\\\color{myred} 22}}|=70909 ,  &  \
|U_{{\\\\color{myred} 14} , {\\\\color{mygreen} 15}}|=10 ,  &  |U_{2 , \
{\\\\color{mygreen} 8} , {\\\\color{myred} 22}}|=3 ,  &  |U_{2 , 6 , 7 , \
16}|=139 ,  &  |U_{2 , 7 , {\\\\color{myred} 14} , 16 , {\\\\color{myred} 22} \
, {\\\\color{mygreen} 26}}|=88 , \\\\\\\\|U_{2 , 7}|=13521 ,  &  \
|U_{{\\\\color{myred} 14} , {\\\\color{myred} 22}}|=1015 ,  &  |U_{2 , \
{\\\\color{myred} 14} , {\\\\color{mygreen} 15}}|=1 ,  &  |U_{2 , 7 , \
{\\\\color{myred} 14} , 16}|=3 ,  &  |U_{6 , 7 , {\\\\color{mygreen} 8} , 16 \
, {\\\\color{myred} 22} , {\\\\color{mygreen} 26}}|=5 , }}\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.861876138473201*^9, {3.861876296567276*^9, 3.8618763022048883`*^9}, 
   3.861876462606739*^9, 3.861876549896305*^9, 3.861876618259563*^9, 
   3.862035580917931*^9, 3.862035634903884*^9, {3.864376255357767*^9, 
   3.864376278176922*^9}, {3.864376401629094*^9, 3.8643764359008617`*^9}},
 CellLabel->"Out[50]=",ExpressionUUID->"64430482-3c34-47ad-b6d1-dd8651ac5644"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The fraction in each plane (Figure 2)", "Subsection",
 CellChangeTimes->{{3.864813171103006*^9, 3.864813185218502*^9}, {
  3.864813218463553*^9, 
  3.864813221897669*^9}},ExpressionUUID->"0f18fea1-f036-4dea-a040-\
3191d25bd6b5"],

Cell["\<\
The following data can either be extract from the C++ script Atlas scan.cpp. \
\
\>", "Text",
 CellChangeTimes->{{3.8648131268815393`*^9, 
  3.864813131933318*^9}},ExpressionUUID->"981b0fee-a0b9-4600-8854-\
e2b882cdbe7a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"withoutConsTotal", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "30", ",", "174", ",", "1030", ",", "4243", ",", "12903", ",", 
     "33837", ",", "81319", ",", "164854", ",", "320821", ",", "579793"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"withConsTotal", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "26", ",", "142", ",", "846", ",", "3583", ",", "11157", ",", 
     "29111", ",", "70142", ",", "142770", ",", "279066", ",", "506789"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"total", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "38", ",", "358", ",", "4116", ",", "24552", ",", "111152", ",",
      "435305", ",", "1358388", ",", "3612734", ",", "9587085", ",", 
     "21546920"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8620299757702627`*^9, 3.862030003709691*^9}, 
   3.862030054175214*^9, {3.863847612412277*^9, 3.8638476140288258`*^9}, {
   3.863847647044442*^9, 3.863847651444916*^9}, {3.864367441815584*^9, 
   3.8643674618163443`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"e0df09bb-ce8a-4ff9-a212-a30a63958f95"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotvaluesWith", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", 
       RowBox[{"Log10", "@", 
        FractionBox[
         RowBox[{
         "withConsTotal", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], 
         RowBox[{
         "total", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]]}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "11"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotvaluesWithout", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", 
       RowBox[{"Log10", "@", 
        FractionBox[
         RowBox[{
         "withoutConsTotal", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], 
         RowBox[{
         "total", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]]}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "11"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.862030395322109*^9, 3.862030462145431*^9}, {
  3.862030493592792*^9, 3.86203050446661*^9}, {3.862030757221806*^9, 
  3.862030761698194*^9}, {3.8620308269375763`*^9, 3.862030833333288*^9}, {
  3.862031826848295*^9, 3.862031829107736*^9}, {3.863847726017653*^9, 
  3.8638477726992493`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"7838fd12-8ec2-4873-ac5e-c898455c2007"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PlotSettings", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
        "20", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotTheme", "\[Rule]", 
      RowBox[{"{", "\"\<Grid\>\"", "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Thickness", "[", "0.001", "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"mygreen", ",", 
          RowBox[{"PointSize", "[", "0.02", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"myred", ",", 
          RowBox[{"PointSize", "[", "0.02", "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fractionplot", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotvaluesWith", ",", "plotvaluesWithout"}], "}"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(Q\), \(max\)]\)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(Log\), \(10\)]\)(fraction)\>\""}], "}"}]}],
       ",", "#"}], "]"}], "&"}], "@", "PlotSettings"}]}]}], "Input",
 CellChangeTimes->{
  3.862031211808885*^9, {3.862031275864099*^9, 3.8620313107475243`*^9}, {
   3.862032067796691*^9, 3.8620320942294188`*^9}, {3.862032125828555*^9, 
   3.862032131961924*^9}, {3.862032245156932*^9, 3.862032391751809*^9}, {
   3.8620338258583612`*^9, 3.862033853876534*^9}, {3.862034463303926*^9, 
   3.862034479878957*^9}, {3.862034632828896*^9, 3.862034637110785*^9}, {
   3.8620346684007473`*^9, 3.8620347261645393`*^9}, {3.864813208560481*^9, 
   3.864813209399592*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"c48af1ae-be9f-492f-859f-a79ca55a06c6"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{}, {{
      {RGBColor[0, 0.7, 0.65], PointSize[0.02], AbsoluteThickness[1.6], 
       StyleBox[
        PointBox[{{0., 0.}, {1., -0.1648102486459922}, {
         2., -0.4015946822608179}, {3., -0.6871050030513718}, {
         4., -0.8358400672576556}, {5., -0.998369848451645}, {
         6., -1.1747365313143043`}, {7., -1.287045691343833}, {
         8., -1.4031990267977488`}, {9., -1.535979650431243}, {
         10., -1.6285580193740445`}}],
        FontFamily->"Arial"]}, 
      {RGBColor[1., 0.5, 0.5], PointSize[0.02], AbsoluteThickness[1.6], 
       StyleBox[
        PointBox[{{0., 0.}, {1., -0.10266234189714772`}, {
         2., -0.31333377836127463`}, {3., -0.6016381413852231}, {
         4., -0.7624138436571503}, {5., -0.9352265842565258}, {
         6., -1.109401804202624}, {7., -1.2228318069878306`}, {
         8., -1.3407364970338298`}, {9., -1.4754237897009297`}, {
         10., -1.5701122315078029`}}],
        FontFamily->"Arial"]}}, {
      {RGBColor[0, 0.7, 0.65], PointSize[0.02], AbsoluteThickness[1.6], 
       StyleBox[{},
        FontFamily->"Arial"]}, 
      {RGBColor[1., 0.5, 0.5], PointSize[0.02], AbsoluteThickness[1.6], 
       StyleBox[{},
        FontFamily->"Arial"]}, {}, {}, {}}, {
      {RGBColor[0, 0.7, 0.65], PointSize[0.02], AbsoluteThickness[1.6], 
       StyleBox[{},
        FontFamily->"Arial"]}, 
      {RGBColor[1., 0.5, 0.5], PointSize[0.02], AbsoluteThickness[1.6], 
       StyleBox[{},
        FontFamily->"Arial"]}, {}, {}, {}}}, {{}, {}}},
   AspectRatio->1,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   BaseStyle->{FontFamily -> "Arial"},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(Log\\), \\(10\\)]\\)(fraction)\"", 
       TraditionalForm], None}, {
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(max\\)]\\)\"", TraditionalForm], 
      None}},
   FrameStyle->Thickness[0.001],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{Automatic, Automatic},
   GridLinesStyle->Directive[
     GrayLevel[0.4, 0.5], 
     AbsoluteThickness[1], 
     AbsoluteDashing[{1, 2}]],
   ImageSize->400,
   LabelStyle->{FontFamily -> "Times New Roman", 20, 
     GrayLevel[0]},
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 10.}, {-1.6285580193740445`, 0}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8620320800641603`*^9, 3.862032096167715*^9}, {
   3.862032126544232*^9, 3.862032137014072*^9}, {3.8620322535888557`*^9, 
   3.862032392654604*^9}, {3.8620338266001787`*^9, 3.862033854168034*^9}, {
   3.8620344640803003`*^9, 3.862034480262094*^9}, 3.862034637375059*^9, {
   3.8620346757646627`*^9, 3.862034726550253*^9}, 3.8638477325343037`*^9, 
   3.863847774794059*^9, 3.864367485480598*^9, 3.864833069966528*^9},
 CellLabel->"Out[157]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"e6fc6343-f37d-45c9-9f26-76992581a171"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"i", "-", "1"}], ",", 
      RowBox[{"total", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
       ",", 
      RowBox[{"ToString", "[", 
       RowBox[{
       "withoutConsTotal", "\[LeftDoubleBracket]", "i", 
        "\[RightDoubleBracket]"}], "]"}], ",", 
      RowBox[{"\"\< (\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
            "withoutConsTotal", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], 
            RowBox[{
            "total", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]], 
           "*", "100"}], ",", "2"}], "]"}], "]"}], "<>", "\"\<\\%)\>\""}], 
      ",", 
      RowBox[{"ToString", "[", 
       RowBox[{
       "withConsTotal", "\[LeftDoubleBracket]", "i", 
        "\[RightDoubleBracket]"}], "]"}], ",", 
      RowBox[{"\"\< (\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
            "withConsTotal", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], 
            RowBox[{
            "total", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]], 
           "*", "100"}], ",", "2"}], "]"}], "]"}], "<>", "\"\<\\%)\>\""}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "11"}], "}"}]}], "]"}], "//", 
  "Transpose"}]], "Input",
 CellChangeTimes->{{3.8643675199047194`*^9, 3.8643677519739513`*^9}, {
  3.864367796728774*^9, 3.864367838745034*^9}, {3.864368101769294*^9, 
  3.864368106481686*^9}, {3.864833101195902*^9, 3.86483311747867*^9}, {
  3.864833165920944*^9, 3.864833166236678*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"41d8828a-24e0-4568-94aa-92bdd361e67d"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "2", "3", "4", "5", "6", "7", "8", "9", "10"},
     {"1", "38", "358", "4116", "24552", "111152", "435305", "1358388", 
      "3612734", "9587085", "21546920"},
     {"\<\"1\"\>", "\<\"30\"\>", "\<\"174\"\>", "\<\"1030\"\>", \
"\<\"4243\"\>", "\<\"12903\"\>", "\<\"33837\"\>", "\<\"81319\"\>", \
"\<\"164854\"\>", "\<\"320821\"\>", "\<\"579793\"\>"},
     {"\<\" (      2\\n1.0 10\\%)\"\>", "\<\" (79.\\%)\"\>", "\<\" (49.\\%)\"\
\>", "\<\" (25.\\%)\"\>", "\<\" (17.\\%)\"\>", "\<\" (12.\\%)\"\>", "\<\" \
(7.8\\%)\"\>", "\<\" (6.0\\%)\"\>", "\<\" (4.6\\%)\"\>", "\<\" (3.3\\%)\"\>", \
"\<\" (2.7\\%)\"\>"},
     {"\<\"1\"\>", "\<\"26\"\>", "\<\"142\"\>", "\<\"846\"\>", \
"\<\"3583\"\>", "\<\"11157\"\>", "\<\"29111\"\>", "\<\"70142\"\>", \
"\<\"142770\"\>", "\<\"279066\"\>", "\<\"506789\"\>"},
     {"\<\" (      2\\n1.0 10\\%)\"\>", "\<\" (68.\\%)\"\>", "\<\" (40.\\%)\"\
\>", "\<\" (21.\\%)\"\>", "\<\" (15.\\%)\"\>", "\<\" (10.\\%)\"\>", "\<\" \
(6.7\\%)\"\>", "\<\" (5.2\\%)\"\>", "\<\" (4.0\\%)\"\>", "\<\" (2.9\\%)\"\>", \
"\<\" (2.4\\%)\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8643675390479097`*^9, 3.864367706842575*^9}, {
   3.864367741486897*^9, 3.864367745451735*^9}, {3.864367797234562*^9, 
   3.864367838994595*^9}, 3.864368107190189*^9, 3.864833072928967*^9, 
   3.8648331179821*^9, 3.8648331666363792`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"ab593dfa-9a22-4044-99b8-ec4058ac2e41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<Fractions_Plot.pdf\>\"", ",", "fractionplot"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8620314811437893`*^9, 3.862031487804183*^9}, 
   3.862031835317009*^9, {3.8648131973969584`*^9, 
   3.864813214246489*^9}},ExpressionUUID->"d867ec26-03e2-4e6b-bc17-\
0687f4a613d6"],

Cell[BoxData[
 FormBox["\<\"/Users/joessmith/Dropbox/GUT_U1/Draft/Fractions_Plot.pdf\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.862031489417927*^9, 3.8620318374997597`*^9, 
  3.862034754450777*^9, 3.864367488697464*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"c7b78bf9-f0b3-4c35-91a3-b39e856c89be"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vector like charges test", "Section",
 CellChangeTimes->{{3.863709246514619*^9, 
  3.863709252793158*^9}},ExpressionUUID->"894173c5-bfb1-4732-9b81-\
57ae77f2251a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vectorLike", "[", "X_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Q", ",", "u", ",", "d", ",", "L", ",", "e", ",", "n"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Q", "=", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"X", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "//", "Sort"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"u", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Take", "[", 
         RowBox[{"X", ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "//", "Sort"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"d", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Take", "[", 
         RowBox[{"X", ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "9"}], "}"}]}], "]"}]}], "//", "Sort"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"L", "=", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"X", ",", 
         RowBox[{"{", 
          RowBox[{"10", ",", "12"}], "}"}]}], "]"}], "//", "Sort"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"e", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Take", "[", 
         RowBox[{"X", ",", 
          RowBox[{"{", 
           RowBox[{"13", ",", "15"}], "}"}]}], "]"}]}], "//", "Sort"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Take", "[", 
         RowBox[{"X", ",", 
          RowBox[{"{", 
           RowBox[{"16", ",", "18"}], "}"}]}], "]"}]}], "//", "Sort"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Q", "\[Equal]", "u"}], "&&", 
      RowBox[{"Q", "\[Equal]", "d"}], "&&", 
      RowBox[{"L", "\[Equal]", "e"}], "&&", 
      RowBox[{"L", "\[Equal]", "n"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.863709254033642*^9, 3.863709263044516*^9}, {
  3.863709297505164*^9, 3.863709331948863*^9}, {3.863709367573585*^9, 
  3.863709483010064*^9}, {3.8648329850042353`*^9, 
  3.86483298533963*^9}},ExpressionUUID->"6a3d4806-4e12-42a7-81d3-\
eb9d636fbb0b"]
}, Open  ]]
},
WindowSize->{808, 747},
WindowMargins->{{0, Automatic}, {9, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 391, 8, 80, "Text",ExpressionUUID->"ee811112-d612-4f51-9a7f-89d5968478c0"],
Cell[952, 30, 197, 3, 41, "Input",ExpressionUUID->"486ee3d5-679b-4e9d-ae46-56a79dce22b2"],
Cell[1152, 35, 239, 6, 34, "Text",ExpressionUUID->"8c89d679-9dd2-4d78-9118-3dafe0f2bd2e"],
Cell[CellGroupData[{
Cell[1416, 45, 377, 8, 63, "Input",ExpressionUUID->"a85eb138-2976-4104-9c93-f01d401893c7",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1818, 57, 1137, 18, 29, "Print",ExpressionUUID->"711e5c10-fc23-4b5b-9bf5-7a2cefa43c80"],
Cell[2958, 77, 1154, 18, 29, "Print",ExpressionUUID->"f8947a66-6741-4e1e-9ea2-cac579808914"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4161, 101, 664, 18, 70, "Section",ExpressionUUID->"09158525-5f5f-43b2-b6be-0c4dbd756388"],
Cell[4828, 121, 916, 23, 103, "Text",ExpressionUUID->"baae8d4c-d008-4f24-86fb-172c6d67c39a"],
Cell[5747, 146, 376, 7, 63, "Input",ExpressionUUID->"16ead19e-3155-41f7-a1dc-47e552b23b32"],
Cell[CellGroupData[{
Cell[6148, 157, 398, 11, 34, "Subsection",ExpressionUUID->"0ce0be26-912e-458c-88a3-3381d0895f84"],
Cell[6549, 170, 228, 3, 41, "Input",ExpressionUUID->"adf74300-30bf-4893-a16f-4fb0e2c884e2"],
Cell[6780, 175, 6657, 195, 315, "Input",ExpressionUUID->"5909a39d-856b-4914-9fcc-cbe266d274d4",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[13474, 375, 179, 3, 34, "Subsection",ExpressionUUID->"36662b1c-e44f-490a-b9cf-6cf676187ad8"],
Cell[13656, 380, 2299, 56, 273, "Input",ExpressionUUID->"139269dc-8335-4142-a248-7a4f506932a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15992, 441, 156, 3, 34, "Subsection",ExpressionUUID->"31dd1b84-f9cc-44b8-9746-b78087a42b1f"],
Cell[16151, 446, 261, 5, 41, "Input",ExpressionUUID->"9fc6d776-3dcd-41bc-a669-0ed003a54679"],
Cell[16415, 453, 2256, 57, 189, "Input",ExpressionUUID->"de160170-d8fd-4160-82b9-eb89a323a546"],
Cell[18674, 512, 3740, 100, 168, "Input",ExpressionUUID->"c5fcd018-22af-423b-a01e-c2b6a6e18e16"],
Cell[22417, 614, 9089, 218, 714, "Input",ExpressionUUID->"dee2d9d5-c2ca-4080-ae74-cb91300ba522"],
Cell[31509, 834, 561, 15, 41, "Input",ExpressionUUID->"cc3828eb-6fd0-470f-a9b1-537b242a51c1"],
Cell[CellGroupData[{
Cell[32095, 853, 583, 14, 41, "Input",ExpressionUUID->"8f485a0b-580b-4658-addc-09bbbda7fcf6"],
Cell[32681, 869, 1805, 53, 63, "Output",ExpressionUUID->"15eb5d40-be2b-4569-809c-50841b71061c"]
}, Open  ]],
Cell[34501, 925, 982, 26, 84, "Input",ExpressionUUID->"8a2202c0-3ca4-4572-92fa-77fc1f097c4b"],
Cell[CellGroupData[{
Cell[35508, 955, 568, 13, 63, "Input",ExpressionUUID->"a52665f9-7a69-41ad-ae49-f81ec2770ff3"],
Cell[36079, 970, 899, 24, 58, "Output",ExpressionUUID->"d3558735-fb52-4dd0-a961-118028319051"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37027, 1000, 157, 3, 34, "Subsection",ExpressionUUID->"ea2b2804-91ed-47f0-b02a-378895268e62"],
Cell[37187, 1005, 259, 4, 41, "Input",ExpressionUUID->"b8af7b48-5f2c-4420-ac9a-0096f221a253"],
Cell[37449, 1011, 2086, 54, 189, "Input",ExpressionUUID->"dcec8393-6343-41b7-a21d-deb98520d75e"],
Cell[39538, 1067, 3540, 98, 84, "Input",ExpressionUUID->"d44adf8c-7100-4c55-9c43-6f380745261c"],
Cell[43081, 1167, 9042, 216, 504, "Input",ExpressionUUID->"a3a8776d-fb2c-4239-bda6-23da473bb4b4"],
Cell[52126, 1385, 555, 14, 41, "Input",ExpressionUUID->"e53e7cc6-8923-4986-bb1b-5ce19a2c3351"],
Cell[CellGroupData[{
Cell[52706, 1403, 480, 11, 41, "Input",ExpressionUUID->"712b74f0-dd34-4463-b306-df390adc8bac"],
Cell[53189, 1416, 1778, 50, 63, "Output",ExpressionUUID->"6bea5183-6578-4b93-ae5c-b42839441285"]
}, Open  ]],
Cell[54982, 1469, 926, 24, 84, "Input",ExpressionUUID->"63473687-6023-465f-b6c0-584940d098ea"],
Cell[CellGroupData[{
Cell[55933, 1497, 632, 15, 41, "Input",ExpressionUUID->"4f2917f3-9add-48f6-a1ec-9d04243eb8ca"],
Cell[56568, 1514, 1047, 29, 57, "Output",ExpressionUUID->"9bd672c6-b34a-48cb-9065-5a4717e3ef7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57652, 1548, 389, 9, 41, "Input",ExpressionUUID->"931a0d8b-5bf6-4b15-bd8d-34d9389e0dc3"],
Cell[58044, 1559, 602, 14, 41, "Output",ExpressionUUID->"7295a7aa-5d85-41c6-9e13-7a556a5013ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58683, 1578, 400, 10, 41, "Input",ExpressionUUID->"ed243dcf-7bfb-469c-8020-8ed2056d4219"],
Cell[59086, 1590, 559, 13, 41, "Output",ExpressionUUID->"411bfe6e-4baf-4bc9-bf60-cac30be05825"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[59694, 1609, 361, 11, 34, "Subsection",ExpressionUUID->"dbdc2226-5e94-49eb-a9cd-3cf56c36094b"],
Cell[60058, 1622, 890, 24, 41, "Input",ExpressionUUID->"e300fcaa-e36d-47b6-bdb3-13a5053ae0f4"],
Cell[CellGroupData[{
Cell[60973, 1650, 319, 6, 41, "Input",ExpressionUUID->"2c346eb2-c84e-4768-8072-63c9922c33b6"],
Cell[61295, 1658, 418, 8, 41, "Output",ExpressionUUID->"0b3f30de-53e0-49fa-baab-4e0f2ad975de"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[61762, 1672, 377, 11, 34, "Subsection",ExpressionUUID->"d5c877ed-c35f-418b-b35a-2c31aae529f9"],
Cell[62142, 1685, 191, 3, 41, "Input",ExpressionUUID->"4a8ed183-4110-4744-b76f-41af754df459"],
Cell[62336, 1690, 886, 24, 41, "Input",ExpressionUUID->"6d5643c7-3262-4ec1-95b7-20e4c84f14c7"],
Cell[CellGroupData[{
Cell[63247, 1718, 419, 9, 41, "Input",ExpressionUUID->"dbfe937a-1072-4474-8358-03cbda10dc54"],
Cell[63669, 1729, 556, 12, 24, "Message",ExpressionUUID->"871aeb0b-6cf6-4381-89df-0a42bcf50168"],
Cell[64228, 1743, 1900, 60, 41, "Output",ExpressionUUID->"388f7197-9452-4c70-a4cc-466c49877cff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66165, 1808, 789, 22, 41, "Input",ExpressionUUID->"df17b3d1-c549-4e0e-b0a8-c8787d039c04"],
Cell[66957, 1832, 560, 12, 24, "Message",ExpressionUUID->"eab90763-fa9a-4320-af8e-3db3d2fd0eea"],
Cell[67520, 1846, 560, 12, 24, "Message",ExpressionUUID->"aabc75e8-e4fb-42ab-9ffc-5d0676b4f05e"],
Cell[68083, 1860, 560, 12, 24, "Message",ExpressionUUID->"b007645d-fc06-4d18-b313-010ea9f960cf"],
Cell[68646, 1874, 574, 12, 24, "Message",ExpressionUUID->"cf89d411-147c-4fa0-804c-a4c9fde4c6bb"],
Cell[69223, 1888, 424, 7, 41, "Output",ExpressionUUID->"8e435fd8-922b-4b9c-b855-1111a3121c8b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[69696, 1901, 361, 11, 34, "Subsection",ExpressionUUID->"70ff43c6-987c-4e61-985c-5cc128c38168"],
Cell[70060, 1914, 256, 4, 41, "Input",ExpressionUUID->"68d89f57-cde3-4176-a073-983430e7cf8c"],
Cell[70319, 1920, 886, 24, 41, "Input",ExpressionUUID->"a85af578-2d22-4149-9f57-6fcf4ad3628d"],
Cell[CellGroupData[{
Cell[71230, 1948, 373, 8, 41, "Input",ExpressionUUID->"064b0e33-fc99-4f50-a217-011f6f2478b3"],
Cell[71606, 1958, 559, 12, 24, "Message",ExpressionUUID->"b7e21217-3b10-4586-9236-e41181ddea85"],
Cell[72168, 1972, 3871, 123, 84, "Output",ExpressionUUID->"e2762192-dd28-46a4-9766-71166d206b82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76076, 2100, 1346, 40, 41, "Input",ExpressionUUID->"08d2185c-4996-44d2-b4f2-3de8a0515810"],
Cell[77425, 2142, 563, 12, 24, "Message",ExpressionUUID->"c4f678cd-8958-4d3f-a2ef-037463a11141"],
Cell[77991, 2156, 561, 12, 24, "Message",ExpressionUUID->"6ae5cc0b-3516-4c60-abca-697ce9be58f1"],
Cell[78555, 2170, 561, 12, 24, "Message",ExpressionUUID->"659ceaa0-4cc3-47f7-aa5a-dd0103034dc8"],
Cell[79119, 2184, 574, 12, 24, "Message",ExpressionUUID->"3e3fe4ec-4225-4e8a-866b-69fcd7ad757e"],
Cell[79696, 2198, 341, 5, 41, "Output",ExpressionUUID->"a92937af-8d8a-47f5-8a5a-8ee39778ee91"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[80086, 2209, 451, 12, 34, "Subsection",ExpressionUUID->"330ddd91-7bf7-43cd-8e14-fcf349cdbdc2"],
Cell[80540, 2223, 310, 5, 41, "Input",ExpressionUUID->"7aea2107-9901-4eae-9a20-e022b49446ff"],
Cell[80853, 2230, 886, 24, 41, "Input",ExpressionUUID->"b2660625-157f-48cb-8cbf-a61852a039f0"],
Cell[CellGroupData[{
Cell[81764, 2258, 370, 8, 41, "Input",ExpressionUUID->"34c8be26-5aaf-41a0-b985-8853ddb8e1ff"],
Cell[82137, 2268, 1692, 50, 41, "Output",ExpressionUUID->"f21fa413-4012-4400-8f0f-76cb0a0edcc9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83866, 2323, 1148, 33, 41, "Input",ExpressionUUID->"97f58ff5-abe0-4bc5-9ec4-48969e1e6841"],
Cell[85017, 2358, 337, 5, 41, "Output",ExpressionUUID->"27ddc805-84ff-4e4e-b616-c851a7cc3524"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[85403, 2369, 328, 10, 34, "Subsection",ExpressionUUID->"b6653d50-9ffc-4b9c-9fc8-24fe1813f8b2"],
Cell[85734, 2381, 1075, 28, 105, "Input",ExpressionUUID->"560939e8-c11b-4702-8053-af1f5560a184"],
Cell[86812, 2411, 1504, 41, 41, "Input",ExpressionUUID->"959203c2-7f68-4674-b539-1f50d62cdf10"],
Cell[CellGroupData[{
Cell[88341, 2456, 2577, 62, 147, "Input",ExpressionUUID->"5bc1f6b2-d63c-4600-ab0f-98808f376cf3"],
Cell[90921, 2520, 789, 22, 41, "Output",ExpressionUUID->"4e996dc2-28ff-4946-92b5-72c187b69c54"]
}, Open  ]],
Cell[91725, 2545, 555, 14, 41, "Input",ExpressionUUID->"159d3db6-fb17-496c-9973-855ab88ec0e0"],
Cell[CellGroupData[{
Cell[92305, 2563, 482, 11, 41, "Input",ExpressionUUID->"aa6de73a-326f-44ce-b106-30e7015a2859"],
Cell[92790, 2576, 591, 15, 41, "Output",ExpressionUUID->"5ee20332-a76e-48bd-912e-8c5aad75b4ec"]
}, Open  ]],
Cell[93396, 2594, 425, 10, 41, "Input",ExpressionUUID->"1749a86e-d587-4fe7-a39a-b9fe8b5d918f"],
Cell[CellGroupData[{
Cell[93846, 2608, 324, 6, 41, "Input",ExpressionUUID->"78a08ef2-b4eb-486c-951f-7018aeabfbaf"],
Cell[94173, 2616, 338, 5, 41, "Output",ExpressionUUID->"ef70fce0-40c3-44a1-9bc0-39e219f60dda"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[94560, 2627, 381, 11, 34, "Subsection",ExpressionUUID->"d738e286-d030-4d2d-bd7b-44fb097182d9"],
Cell[94944, 2640, 1080, 28, 105, "Input",ExpressionUUID->"1ee7440c-22e1-4a75-a80d-5a6685675d67"],
Cell[96027, 2670, 1504, 41, 41, "Input",ExpressionUUID->"87faa04a-e921-4800-be51-96ff8b28ee5c"],
Cell[CellGroupData[{
Cell[97556, 2715, 2577, 62, 147, "Input",ExpressionUUID->"61ed9247-20a5-4ae6-9eaf-47ffd8bcc396"],
Cell[100136, 2779, 560, 12, 24, "Message",ExpressionUUID->"36af1c58-1f35-47e8-9218-0d28278066ca"],
Cell[100699, 2793, 560, 12, 24, "Message",ExpressionUUID->"0114f0be-14b7-4e77-ba14-5640375e7f81"],
Cell[101262, 2807, 560, 12, 24, "Message",ExpressionUUID->"a4df7f81-03fa-4727-8382-5bb1c4240550"],
Cell[101825, 2821, 572, 12, 24, "Message",ExpressionUUID->"4714497a-da6d-4ab9-b3b6-e1deda208770"],
Cell[102400, 2835, 36725, 1086, 728, "Output",ExpressionUUID->"78a067f9-27a9-45ad-880d-58027eb39821"]
}, Open  ]],
Cell[139140, 3924, 557, 14, 41, "Input",ExpressionUUID->"8be5bb22-3c31-4fbd-983a-1b89876c3091"],
Cell[CellGroupData[{
Cell[139722, 3942, 480, 11, 41, "Input",ExpressionUUID->"41f53bbd-bf12-4a61-9791-3069c053877b"],
Cell[140205, 3955, 1536, 25, 70, "Message",ExpressionUUID->"ee451f18-02cf-4ef3-9f95-2a54c6c08cea"],
Cell[141744, 3982, 37848, 1087, 70, "Output",ExpressionUUID->"38cc8edf-0c99-4e28-8890-7f78bce8073a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179629, 5074, 425, 10, 41, "Input",ExpressionUUID->"61e9f37f-aca7-4ba3-8e8a-da45e8726561"],
Cell[180057, 5086, 10142, 145, 70, "Message",ExpressionUUID->"ddb59aa5-3bd3-4cc7-8e51-bbff9975b55b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190236, 5236, 324, 6, 41, "Input",ExpressionUUID->"0c953cf4-17e7-4368-b080-ed4cb823c52e"],
Cell[190563, 5244, 10660, 151, 70, "Message",ExpressionUUID->"d933bc01-118b-4efb-9f0d-5ea8e8a21ebe"],
Cell[201226, 5397, 10660, 151, 70, "Message",ExpressionUUID->"75f28164-7538-4c15-9982-df8b669b06b1"],
Cell[211889, 5550, 1872, 59, 70, "Output",ExpressionUUID->"e936ba3c-86c3-40bb-a95c-3eaec7ed8ca1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[213810, 5615, 410, 12, 34, "Subsection",ExpressionUUID->"ec710b8f-3e22-4c6a-a217-0bd5a612e2ac"],
Cell[214223, 5629, 1125, 29, 105, "Input",ExpressionUUID->"66826294-717f-4af6-9d26-d95261a6fc05"],
Cell[215351, 5660, 1501, 41, 41, "Input",ExpressionUUID->"326c7f08-a03e-4de1-a0d3-b20a5670ad8f"],
Cell[CellGroupData[{
Cell[216877, 5705, 2679, 66, 147, "Input",ExpressionUUID->"05a63ac9-f049-4083-9dd7-1d4093be646c"],
Cell[219559, 5773, 560, 12, 24, "Message",ExpressionUUID->"631b600f-8a64-48d8-a49f-21d0035b9ab5"],
Cell[220122, 5787, 560, 12, 24, "Message",ExpressionUUID->"0858ed6e-c09e-4fdd-94bf-77830dfbe477"],
Cell[220685, 5801, 560, 12, 24, "Message",ExpressionUUID->"e51f40d6-7fa5-4c76-b0e7-3b2fa57a5f4e"],
Cell[221248, 5815, 571, 12, 24, "Message",ExpressionUUID->"9939d28f-e4d2-484d-a6d0-6f406ec212b6"]
}, Open  ]],
Cell[221834, 5830, 557, 14, 41, "Input",ExpressionUUID->"3df17ef9-45d2-43a9-a9ef-fef7e9c7793f"],
Cell[CellGroupData[{
Cell[222416, 5848, 481, 11, 41, "Input",ExpressionUUID->"f78942be-9903-4608-aa99-347bffb751b9"],
Cell[222900, 5861, 2793, 42, 42, "Message",ExpressionUUID->"947a4892-2f9a-4519-a69e-65f28aa94212"],
Cell[225696, 5905, 119994, 3322, 2350, "Output",ExpressionUUID->"875746e2-e3a9-4555-b010-dfd8d4425081"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345727, 9232, 324, 6, 41, "Input",ExpressionUUID->"bbbac3ad-05f7-4da0-9a9f-df922e66eea7"],
Cell[346054, 9240, 706, 15, 70, "Message",ExpressionUUID->"29b17325-bd3a-419b-937b-1b0a6d408a0d"],
Cell[346763, 9257, 708, 15, 70, "Message",ExpressionUUID->"39bf70a8-ff3a-4906-b2d6-6bc8c28122ed"],
Cell[347474, 9274, 3908, 124, 70, "Output",ExpressionUUID->"1f6cfa33-ba21-4f2f-b7c6-a8f535ed322e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351419, 9403, 1259, 35, 41, "Input",ExpressionUUID->"4052db44-2612-4201-bd97-0017a72441bc"],
Cell[352681, 9440, 558, 12, 70, "Message",ExpressionUUID->"c8ed11e6-ed96-44cf-be89-427508675861"],
Cell[353242, 9454, 561, 12, 70, "Message",ExpressionUUID->"497c3e88-8952-4902-af68-633646c42abd"],
Cell[353806, 9468, 561, 12, 70, "Message",ExpressionUUID->"dfc6e983-d5bd-4e90-9806-8df7d338da72"],
Cell[354370, 9482, 573, 12, 70, "Message",ExpressionUUID->"6d615ac0-cffd-4880-b057-2588ef93e6b9"],
Cell[354946, 9496, 344, 5, 70, "Output",ExpressionUUID->"119d43a1-edfd-48a4-82d0-0be46d24852d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[355339, 9507, 414, 12, 38, "Subsection",ExpressionUUID->"10d201ad-9183-4633-9814-aae87b18dab5"],
Cell[355756, 9521, 257, 4, 41, "Input",ExpressionUUID->"ccee2a9c-8a82-400a-9432-ae61f057ef45"],
Cell[356016, 9527, 1026, 28, 105, "Input",ExpressionUUID->"890739dc-71b3-4406-964c-8180295e12e5"],
Cell[357045, 9557, 2139, 61, 63, "Input",ExpressionUUID->"4df0bac1-84f4-4f78-9952-f7aa85d1aeff"],
Cell[359187, 9620, 4087, 100, 273, "Input",ExpressionUUID->"c226fdb4-8077-4ea6-9113-ca196f15ccea"],
Cell[363277, 9722, 608, 15, 41, "Input",ExpressionUUID->"928e16f2-9199-4701-af64-8cbe53f48b93"],
Cell[CellGroupData[{
Cell[363910, 9741, 676, 14, 41, "Input",ExpressionUUID->"c01106cd-0a03-4877-84c9-121390f60d16"],
Cell[364589, 9757, 1536, 43, 41, "Output",ExpressionUUID->"a57fed53-dceb-4ee1-a856-47b3453283de"]
}, Open  ]],
Cell[366140, 9803, 754, 19, 63, "Input",ExpressionUUID->"180734fd-7da0-4eb7-8877-621b46311244"],
Cell[CellGroupData[{
Cell[366919, 9826, 520, 11, 41, "Input",ExpressionUUID->"87791aca-72f1-4d6c-a01d-6723e0984cbc"],
Cell[367442, 9839, 722, 17, 41, "Output",ExpressionUUID->"73159ce5-af13-4ffa-a615-a678bf428f95"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[368213, 9862, 230, 4, 34, "Subsection",ExpressionUUID->"789b8028-e46e-41c6-b8d8-3f73ddfe15be"],
Cell[368446, 9868, 257, 4, 41, "Input",ExpressionUUID->"8e45ca17-95e3-476c-b7d0-2f4070bd2efa"],
Cell[368706, 9874, 1441, 39, 105, "Input",ExpressionUUID->"56035442-dd9d-498b-b2e1-086dae30c329"],
Cell[370150, 9915, 692, 18, 41, "Input",ExpressionUUID->"b484ab5a-2b31-4575-a911-fbe0fa457a8e"],
Cell[370845, 9935, 849, 24, 41, "Input",ExpressionUUID->"b868fce6-9a00-4ac4-9575-703ae41da64e"],
Cell[CellGroupData[{
Cell[371719, 9963, 1401, 38, 63, "Input",ExpressionUUID->"67b26b76-9f86-4967-b327-e0a8c937fa0c"],
Cell[373123, 10003, 2849, 81, 84, "Output",ExpressionUUID->"2f03fe49-6123-45ba-945c-d9732a714e32"],
Cell[375975, 10086, 469, 7, 41, "Output",ExpressionUUID->"cfe21005-9d19-4bcb-b857-ff8bbe7e5dad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376481, 10098, 583, 14, 41, "Input",ExpressionUUID->"d976466c-41c1-4672-8c36-399a5d476779"],
Cell[377067, 10114, 3526, 110, 101, "Output",ExpressionUUID->"f2f9e833-5826-48ba-bc90-984f69487bb0"]
}, Open  ]],
Cell[380608, 10227, 1049, 28, 84, "Input",ExpressionUUID->"1030e54b-c4f1-4a01-9887-2aea6059f7b9"],
Cell[CellGroupData[{
Cell[381682, 10259, 1433, 38, 63, "Input",ExpressionUUID->"f80857d1-b20c-4b84-b0b0-5097731fe45a"],
Cell[383118, 10299, 1927, 55, 63, "Output",ExpressionUUID->"62bde881-de2a-4322-bd57-807962b2b8f9"],
Cell[385048, 10356, 424, 7, 41, "Output",ExpressionUUID->"b5e74240-92e3-419b-aebb-5130973b8fe1"]
}, Open  ]],
Cell[385487, 10366, 842, 24, 63, "Input",ExpressionUUID->"1b13fad7-eba8-4334-a376-d4a88e365090"],
Cell[CellGroupData[{
Cell[386354, 10394, 1481, 38, 63, "Input",ExpressionUUID->"ef57d997-32a5-4125-b256-8851be93ce33"],
Cell[387838, 10434, 817, 21, 41, "Output",ExpressionUUID->"291cb7ad-b58f-4e76-874f-94d35a35fd09"],
Cell[388658, 10457, 427, 8, 41, "Output",ExpressionUUID->"3b8553d7-9dcf-4b9e-b52d-3e08c330f5d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389122, 10470, 326, 6, 63, "Input",ExpressionUUID->"03331e9a-248b-4683-9759-a209ca2ac578"],
Cell[389451, 10478, 1889, 55, 70, "Output",ExpressionUUID->"a05ce729-af8a-4396-8657-90e6d89c38f2"],
Cell[391343, 10535, 776, 20, 70, "Output",ExpressionUUID->"55943eaf-9979-464f-ac2e-bf52113430a5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[392168, 10561, 257, 4, 34, "Subsection",ExpressionUUID->"24f7d303-8e37-4428-9515-abb4615ab857"],
Cell[392428, 10567, 197, 4, 41, "Input",ExpressionUUID->"48f6a074-512e-4833-b86f-a19df6f49b2d"],
Cell[CellGroupData[{
Cell[392650, 10575, 230, 4, 41, "Input",ExpressionUUID->"8204f373-6ea3-4999-b8e7-8b5716f2e866"],
Cell[392883, 10581, 1193, 31, 90, "Output",ExpressionUUID->"3b1d2a8a-92d7-41df-8814-b3c25e7014cf"]
}, Open  ]],
Cell[394091, 10615, 1605, 42, 105, "Input",ExpressionUUID->"ab10f287-679e-48d0-aae7-c1254e5292b6"],
Cell[395699, 10659, 603, 16, 41, "Input",ExpressionUUID->"2fcf81c2-0e99-4096-bb6f-6cfb033a5185"],
Cell[CellGroupData[{
Cell[396327, 10679, 2255, 61, 84, "Input",ExpressionUUID->"fff2bc8f-e358-4505-96b8-b2118d77cff7"],
Cell[398585, 10742, 4876, 121, 147, "Output",ExpressionUUID->"ee00f405-4058-4246-98f8-2de49d3f0fba"],
Cell[403464, 10865, 567, 9, 41, "Output",ExpressionUUID->"e92cfe88-9052-4284-b47d-49cab097aa38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[404068, 10879, 588, 15, 41, "Input",ExpressionUUID->"95af376b-8829-47fa-b991-5043fcd24993"],
Cell[404659, 10896, 9263, 270, 245, "Output",ExpressionUUID->"916f4aa9-1031-4292-920d-423ad7df9be4"]
}, Open  ]],
Cell[413937, 11169, 1587, 44, 105, "Input",ExpressionUUID->"97dc9cb3-4bf2-47bf-a228-79ee4be68508"],
Cell[CellGroupData[{
Cell[415549, 11217, 1435, 38, 63, "Input",ExpressionUUID->"11cf32bd-7783-4b31-bd38-26a17500556f"],
Cell[416987, 11257, 5658, 153, 168, "Output",ExpressionUUID->"61933092-0c62-4d67-a968-135bdb3a2de7"],
Cell[422648, 11412, 455, 8, 41, "Output",ExpressionUUID->"a80694e5-c3ea-4034-8961-ef8815ef04f5"]
}, Open  ]],
Cell[423118, 11423, 1418, 41, 105, "Input",ExpressionUUID->"690a4fa5-6776-4e4d-a897-49fc43c8e4f3"],
Cell[CellGroupData[{
Cell[424561, 11468, 1538, 40, 63, "Input",ExpressionUUID->"095ea48a-3044-4465-a2b5-327e08a1cd0e"],
Cell[426102, 11510, 401, 7, 41, "Output",ExpressionUUID->"263c7023-5e20-47ce-997b-b72fcb852b85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426540, 11522, 323, 6, 63, "Input",ExpressionUUID->"0ed10862-43ec-4c33-b8c8-cc99e365cea8"],
Cell[426866, 11530, 1842, 49, 63, "Output",ExpressionUUID->"0f418e0f-b3b4-47a7-a886-2542e58f1545"],
Cell[428711, 11581, 5553, 151, 168, "Output",ExpressionUUID->"c70e6b23-3efa-4b1c-804d-48cae97b5bfe"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[434313, 11738, 392, 11, 36, "Subsection",ExpressionUUID->"8e53184c-43b1-4615-93ca-a4973fe1539b"],
Cell[434708, 11751, 182, 3, 34, "Text",ExpressionUUID->"0383965d-6f72-43ad-9cab-46e7ffdbc071"],
Cell[434893, 11756, 5091, 150, 273, "Input",ExpressionUUID->"e286015e-3afe-493f-bda5-2339c9950c5f",
 InitializationCell->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[440033, 11912, 305, 5, 55, "Section",ExpressionUUID->"d3938adb-10af-4937-a511-e433b6ff8923"],
Cell[440341, 11919, 505, 13, 80, "Text",ExpressionUUID->"bbf3d47d-e47d-4da1-a805-5df0bdb9764e"],
Cell[440849, 11934, 1449, 39, 126, "Input",ExpressionUUID->"2a128225-5a3e-469b-b87d-10160bfa3fe2",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[442323, 11977, 174, 3, 34, "Subsection",ExpressionUUID->"0e6bb3d4-a69a-4474-821b-9a19dc02cf8d"],
Cell[442500, 11982, 52889, 1545, 2877, "Input",ExpressionUUID->"0f45c713-a9da-4e13-b506-2e54ba71ea3f",
 InitializationCell->True],
Cell[495392, 13529, 5176, 157, 630, "Input",ExpressionUUID->"2421fcb9-7e17-4b9e-969c-9dccb3a3e88d",
 InitializationCell->True],
Cell[500571, 13688, 916, 25, 84, "Input",ExpressionUUID->"9bfc3ca8-9947-42e5-94e4-0ede5c0781a6"],
Cell[CellGroupData[{
Cell[501512, 13717, 403, 11, 41, "Input",ExpressionUUID->"8d3f8887-5c27-4eb9-a5dd-1eb90ed0d217"],
Cell[501918, 13730, 647, 16, 41, "Output",ExpressionUUID->"3f79076f-eb11-4909-bae6-d346c714b471"]
}, Open  ]],
Cell[CellGroupData[{
Cell[502602, 13751, 481, 11, 41, "Input",ExpressionUUID->"f087be94-b888-4450-94c6-7c89101ef6e9"],
Cell[503086, 13764, 872, 16, 63, "Output",ExpressionUUID->"298e8f76-f765-4eb1-a5dd-4bcaeea9f3b2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[504007, 13786, 884, 25, 34, "Subsection",ExpressionUUID->"00c1f55c-ae1f-403c-86ad-efe86a37a65b"],
Cell[504894, 13813, 1591, 40, 105, "Input",ExpressionUUID->"fc06ebdb-2f07-48b4-9918-b502e0509970",
 InitializationCell->True],
Cell[506488, 13855, 1838, 46, 147, "Input",ExpressionUUID->"5972a122-152f-415b-9246-325360afac64",
 InitializationCell->True],
Cell[508329, 13903, 4226, 113, 273, "Input",ExpressionUUID->"bb75075a-e2fa-498d-a945-da57406097b4",
 InitializationCell->True],
Cell[512558, 14018, 745, 15, 41, "Input",ExpressionUUID->"11767173-2c07-46bf-862b-3f3f2e10812b",
 InitializationCell->True]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[513352, 14039, 203, 3, 55, "Section",ExpressionUUID->"e34bddbe-204d-4ff2-b0c0-678d84b7ce49"],
Cell[CellGroupData[{
Cell[513580, 14046, 532, 16, 34, "Subsection",ExpressionUUID->"1267dff2-83e3-4be7-9d2a-f2e1810eafa3"],
Cell[514115, 14064, 3583, 91, 294, "Input",ExpressionUUID->"29e90d19-9e3f-4f85-82a9-85e38da12554",
 InitializationCell->True],
Cell[517701, 14157, 1782, 44, 168, "Input",ExpressionUUID->"46749cbc-b8a2-4aa6-a420-470f169d34ea",
 InitializationCell->True],
Cell[519486, 14203, 831, 19, 63, "Input",ExpressionUUID->"fba5d2ae-8ea0-4db7-abeb-8e08d67f7dfd",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[520342, 14226, 473, 12, 41, "Input",ExpressionUUID->"5594d99a-3d81-45a4-9422-30aeb1ceacae"],
Cell[520818, 14240, 501, 11, 41, "Output",ExpressionUUID->"d19bf966-064b-452f-bac9-e1e044c153c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[521356, 14256, 631, 15, 41, "Input",ExpressionUUID->"5f1cb19f-024b-4a76-8fb2-9766e2de495f"],
Cell[521990, 14273, 9458, 267, 508, "Output",ExpressionUUID->"d22a06ab-1297-47e3-ab60-8c357658bf76"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[531497, 14546, 244, 4, 34, "Subsection",ExpressionUUID->"038d500e-060c-4f3b-9a5f-026394b20822"],
Cell[531744, 14552, 5429, 133, 378, "Input",ExpressionUUID->"0aa6fe3f-1a38-4760-84ef-974a6710c6be"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[537222, 14691, 230, 4, 55, "Section",ExpressionUUID->"8b9f0183-cfcf-4a3c-b503-6fcaca789a11"],
Cell[CellGroupData[{
Cell[537477, 14699, 178, 3, 34, "Subsection",ExpressionUUID->"6ba3b8b4-b168-44ab-acd5-82de83e4c861"],
Cell[537658, 14704, 228, 5, 41, "Input",ExpressionUUID->"f75eed23-1d5c-4fce-b3f7-18b195db7079"],
Cell[537889, 14711, 15151, 454, 628, "Input",ExpressionUUID->"5a6bbea4-e3b1-4682-a9e1-4a29ef2004c7"],
Cell[CellGroupData[{
Cell[553065, 15169, 9165, 239, 651, "Input",ExpressionUUID->"b744fe51-2491-44b8-bbf5-08de69f58ad6"],
Cell[562233, 15410, 821, 15, 41, "Output",ExpressionUUID->"d5825e59-a2b0-4598-9791-7f61227635ea"]
}, Open  ]],
Cell[563069, 15428, 1279, 34, 147, "Input",ExpressionUUID->"16482770-96e2-48d7-8769-84d11bfc2807"],
Cell[CellGroupData[{
Cell[564373, 15466, 380, 9, 41, "Input",ExpressionUUID->"daae3d0b-2353-49ff-8625-a678baee221b"],
Cell[564756, 15477, 737, 15, 41, "Output",ExpressionUUID->"825db1c2-78e0-4a41-add4-c2aa54724ab9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[565542, 15498, 242, 4, 34, "Subsection",ExpressionUUID->"67191c20-762a-4bfc-9432-13289c71a5f4"],
Cell[565787, 15504, 793, 18, 41, "Input",ExpressionUUID->"7d188348-cf69-4b5d-bcf1-5b108700ce0c"],
Cell[566583, 15524, 956, 26, 41, "Input",ExpressionUUID->"25e27cf6-2775-458b-9601-90bc2208c6e0"],
Cell[567542, 15552, 818, 24, 63, "Input",ExpressionUUID->"6e83b541-a6c8-413e-aeea-6e271fa47adb"],
Cell[CellGroupData[{
Cell[568385, 15580, 121, 2, 41, "Input",ExpressionUUID->"b4fd6442-2ebd-42a5-8da1-8785c1ad143f"],
Cell[568509, 15584, 925, 25, 41, "Output",ExpressionUUID->"c9e00536-ca0b-454f-ab47-863a1aad52ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569471, 15614, 890, 23, 41, "Input",ExpressionUUID->"fb9eb414-1560-4f7e-b54a-5f43541f3f58"],
Cell[570364, 15639, 1149, 27, 41, "Output",ExpressionUUID->"b4d1de86-6a9a-47ce-b269-24f45bfadac9"]
}, Open  ]],
Cell[571528, 15669, 562, 14, 63, "Input",ExpressionUUID->"a08769ce-e3cf-4269-8a1b-686c6d3655bf",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[572115, 15687, 1598, 34, 63, "Input",ExpressionUUID->"16749d8a-3d0f-4d46-91be-ee20ba17e1ae"],
Cell[573716, 15723, 6195, 124, 370, "Output",ExpressionUUID->"01720a85-c7c0-49bc-9fa0-8048a66b7b33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[579948, 15852, 460, 10, 63, "Input",ExpressionUUID->"77af5980-ec93-44c6-baa4-bbbcdb7388af"],
Cell[580411, 15864, 359, 7, 41, "Output",ExpressionUUID->"10e0f2d7-7b9e-4fe5-9aac-24fb2c7cd0b2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[580819, 15877, 282, 4, 34, "Subsection",ExpressionUUID->"1316d542-8e31-43cc-a112-2573014b70d6"],
Cell[CellGroupData[{
Cell[581126, 15885, 7490, 211, 323, "Input",ExpressionUUID->"f8da37a6-a1ca-4449-965c-462e06fae0c2"],
Cell[588619, 16098, 598, 15, 41, "Output",ExpressionUUID->"33c69679-685c-47d2-8d6e-142a7ca803f5"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[589278, 16120, 345, 6, 55, "Section",ExpressionUUID->"5808016e-cfb0-4677-aa92-1403bea95349"],
Cell[CellGroupData[{
Cell[589648, 16130, 230, 4, 34, "Subsection",ExpressionUUID->"b828777f-25df-4996-a12f-c2bc37202fc3"],
Cell[589881, 16136, 1350, 30, 147, "Input",ExpressionUUID->"3d89c8ea-bf2c-4b70-932a-50882cd4a79a"]
}, Closed]],
Cell[CellGroupData[{
Cell[591268, 16171, 222, 4, 34, "Subsection",ExpressionUUID->"cae9c85e-9ef3-43ff-a555-9567de4fd950"],
Cell[591493, 16177, 12659, 273, 1743, "Input",ExpressionUUID->"ce0429e2-3d69-4e04-a9dd-cd0e98485202"],
Cell[604155, 16452, 4978, 93, 1281, "Input",ExpressionUUID->"afb2959c-63b6-451b-ad81-3be3ba85c971"],
Cell[609136, 16547, 1013, 24, 105, "Input",ExpressionUUID->"efd09021-264b-4ff1-876d-087fbc7a2bd6"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[610198, 16577, 270, 4, 55, "Section",ExpressionUUID->"8e844872-e0c7-4a5e-aa05-961b8e5d130a"],
Cell[CellGroupData[{
Cell[610493, 16585, 471, 12, 34, "Subsection",ExpressionUUID->"2f3b7dad-5f8c-48bc-b988-03932af164f0"],
Cell[610967, 16599, 5221, 134, 357, "Input",ExpressionUUID->"da11dc6e-e561-46bb-81b3-36ab36e45cdd"],
Cell[CellGroupData[{
Cell[616213, 16737, 382, 10, 41, "Input",ExpressionUUID->"f1c58b5c-8f4e-40ac-9492-58979b6654ca"],
Cell[616598, 16749, 1243, 33, 90, "Output",ExpressionUUID->"7f1c5419-dd55-4973-b81d-c517900dc3aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[617878, 16787, 1785, 45, 189, "Input",ExpressionUUID->"b785112c-c929-4ae4-9d86-0f6a56e42957"],
Cell[619666, 16834, 1318, 34, 90, "Output",ExpressionUUID->"6d18a27c-f104-4661-8a93-80fb0b25b2bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[621021, 16873, 2385, 68, 135, "Input",ExpressionUUID->"70920eda-3793-4830-82f7-361468be4b87"],
Cell[623409, 16943, 1324, 34, 90, "Output",ExpressionUUID->"41ccb998-d83c-4e65-912a-6139ea0083bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[624770, 16982, 665, 16, 63, "Input",ExpressionUUID->"6273a32f-7749-4df2-a968-2b75ac4c8f4a"],
Cell[625438, 17000, 1392, 35, 90, "Output",ExpressionUUID->"c637d6ea-27de-48d6-8d80-0173f26e7a87"],
Cell[626833, 17037, 1107, 24, 90, "Output",ExpressionUUID->"0519c003-bdb1-4352-a250-79e769c18da7"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[628001, 17068, 339, 5, 55, "Section",ExpressionUUID->"a2077d4b-e9c6-4815-a165-bb3d98cfb4c4"],
Cell[CellGroupData[{
Cell[628365, 17077, 182, 3, 34, "Subsection",ExpressionUUID->"2f78db19-9ce9-4af9-8d37-edfa1534f72c"],
Cell[628550, 17082, 248, 6, 34, "Text",ExpressionUUID->"34585784-d131-45f1-8f80-624306fb0731"],
Cell[628801, 17090, 830, 24, 41, "Input",ExpressionUUID->"64178c2a-433d-4e74-a2a9-75cb9ac3cc26"],
Cell[629634, 17116, 5379, 133, 351, "Input",ExpressionUUID->"66760a7c-3040-4be4-88b5-0743e6368922"],
Cell[CellGroupData[{
Cell[635038, 17253, 1640, 47, 252, "Input",ExpressionUUID->"ef88030d-074c-4e76-913f-a17d491371e1"],
Cell[636681, 17302, 336, 7, 41, "Output",ExpressionUUID->"3c6bfedd-13bd-4769-990b-354435e6ec82"],
Cell[637020, 17311, 336, 7, 41, "Output",ExpressionUUID->"77929407-3ca3-495d-921f-f3a77d398ebb"],
Cell[637359, 17320, 336, 7, 41, "Output",ExpressionUUID->"a086471f-301f-4ac0-ae0a-72db8e45ddd9"],
Cell[637698, 17329, 337, 7, 41, "Output",ExpressionUUID->"a82c253a-94e2-4364-a905-7a20bf09b89e"],
Cell[638038, 17338, 335, 7, 41, "Output",ExpressionUUID->"a5b5874b-a64f-4dde-be62-d18511af7633"],
Cell[638376, 17347, 338, 7, 41, "Output",ExpressionUUID->"b6884fc9-e38b-4b1b-96f1-fab639092f9b"],
Cell[638717, 17356, 335, 7, 41, "Output",ExpressionUUID->"22e91950-0d8b-40bb-8c70-6bd21dbe0b2a"],
Cell[639055, 17365, 333, 7, 41, "Output",ExpressionUUID->"d0635a00-a117-4671-ae13-95a4a0d1b0a6"],
Cell[639391, 17374, 337, 7, 41, "Output",ExpressionUUID->"7cd4d94d-a316-48a0-aa02-1616772b0885"],
Cell[639731, 17383, 334, 7, 41, "Output",ExpressionUUID->"64bd996a-06be-4b81-8e67-d2257f44d13b"]
}, Open  ]],
Cell[640080, 17393, 2692, 72, 210, "Input",ExpressionUUID->"6e82034d-c673-4c90-bc44-e1f0d3414e9a"],
Cell[642775, 17467, 6011, 190, 126, "Input",ExpressionUUID->"92fac4b0-3247-499a-a24a-ec4bfbb8d402"]
}, Closed]],
Cell[CellGroupData[{
Cell[648823, 17662, 244, 4, 34, "Subsection",ExpressionUUID->"e950ba02-8e44-44da-b641-1b60b34be3d7"],
Cell[649070, 17668, 390, 8, 34, "Text",ExpressionUUID->"cc573001-a996-4bd3-b3f2-8f963c94bbd9"],
Cell[649463, 17678, 3453, 93, 126, "Input",ExpressionUUID->"ae7da3d3-ea78-4f00-a9a2-5791a095b4dd"],
Cell[652919, 17773, 392, 9, 41, "Input",ExpressionUUID->"d1daa337-ec7e-45a4-9dd1-8e7bd0f058d4"],
Cell[653314, 17784, 1820, 46, 147, "Input",ExpressionUUID->"af5079db-ec20-4a69-82df-c935243bc5d5"],
Cell[655137, 17832, 3799, 90, 315, "Input",ExpressionUUID->"ba1fdea9-0ff0-4e81-88b2-668acc4d46e6"],
Cell[CellGroupData[{
Cell[658961, 17926, 254, 7, 41, "Input",ExpressionUUID->"e9ff481e-65a3-447b-a575-f0fc13a54821"],
Cell[659218, 17935, 3710, 66, 273, "Output",ExpressionUUID->"1ee7890f-0018-4cba-9a87-ab74ef95215f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[662965, 18006, 431, 8, 41, "Input",ExpressionUUID->"7946d193-5a91-4203-9df2-a9726fe0ea69"],
Cell[663399, 18016, 429, 6, 41, "Output",ExpressionUUID->"7f3d999a-e08a-41ce-b1bf-b590eac064c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[663865, 18027, 1204, 29, 147, "Input",ExpressionUUID->"478d189f-3039-47bf-bc1f-88e270f6148e"],
Cell[665072, 18058, 2742, 39, 231, "Output",ExpressionUUID->"64430482-3c34-47ad-b6d1-dd8651ac5644"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[667863, 18103, 234, 4, 34, "Subsection",ExpressionUUID->"0f18fea1-f036-4dea-a040-3191d25bd6b5"],
Cell[668100, 18109, 231, 6, 34, "Text",ExpressionUUID->"981b0fee-a0b9-4600-8854-e2b882cdbe7a"],
Cell[668334, 18117, 1145, 27, 105, "Input",ExpressionUUID->"e0df09bb-ce8a-4ff9-a212-a30a63958f95"],
Cell[669482, 18146, 1494, 42, 104, "Input",ExpressionUUID->"7838fd12-8ec2-4873-ac5e-c898455c2007"],
Cell[CellGroupData[{
Cell[671001, 18192, 2078, 50, 189, "Input",ExpressionUUID->"c48af1ae-be9f-492f-859f-a79ca55a06c6"],
Cell[673082, 18244, 13005, 239, 409, 2927, 75, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"e6fc6343-f37d-45c9-9f26-76992581a171"]
}, Open  ]],
Cell[CellGroupData[{
Cell[686124, 18488, 1941, 51, 177, "Input",ExpressionUUID->"41d8828a-24e0-4568-94aa-92bdd361e67d"],
Cell[688068, 18541, 1827, 34, 176, "Output",ExpressionUUID->"ab593dfa-9a22-4044-99b8-ec4058ac2e41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[689932, 18580, 453, 11, 63, "Input",ExpressionUUID->"d867ec26-03e2-4e6b-bc17-0687f4a613d6"],
Cell[690388, 18593, 314, 5, 41, "Output",ExpressionUUID->"c7b78bf9-f0b3-4c35-91a3-b39e856c89be"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[690763, 18605, 169, 3, 69, "Section",ExpressionUUID->"894173c5-bfb1-4732-9b81-57ae77f2251a"],
Cell[690935, 18610, 2213, 65, 210, "Input",ExpressionUUID->"6a3d4806-4e12-42a7-81d3-eb9d636fbb0b"]
}, Open  ]]
}
]
*)



==> anc/Flatland_aux.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(* ::Input::Initialization:: *)
<<LieART`


(* ::Input::Initialization:: *)
Off[Solve::svars];


(* ::Input::Initialization:: *)
setupCommutatorsSimplyLaced[lab_,rank_,type_]:=Module[{al,bi,orded},
(*We define ranks etc*)
ToExpression["rank"<>lab,InputForm,Function[name, name=rank,HoldAll]];
ToExpression["type"<>lab,InputForm,Function[name, name=type,HoldAll]];
ToExpression["al"<>lab,InputForm,Function[name, name=Algebra[type][rank],HoldAll]];
al=Symbol["al"<>lab];
ToExpression["roots"<>lab,InputForm,Function[name,name=Join[List@@@PositiveRoots[al],-List@@@PositiveRoots[al]],HoldAll]];
ToExpression["g"<>lab,InputForm,Function[name,name=Inverse[CartanMatrix[al]],HoldAll]];
ToExpression["Ca"<>lab,InputForm,Function[name,name=CartanMatrix[al],HoldAll]];
ToExpression["rootsCB"<>lab,InputForm,Function[name,name=Transpose[Symbol["g"<>lab].Transpose[Symbol["roots"<>lab]]],HoldAll]];
ToExpression["prDi"<>lab,InputForm,Function[name,name=Dispatch[Thread[Symbol["rootsCB"<>lab]-> True]],HoldAll]];
(*Defining the binary operator*)
bi=ConstantArray[0,{rank,rank}];
orded=Range[rank];
(*We need to ensure invariance under outer automorphisms of this operators for A with odd rank and D. For this we need to change the ordering for the A case*)
If[type===A && OddQ[rank],orded={Table[{i,rank+1-i},{i,1,rank/2}],If[OddQ[rank],Floor[rank/2]+1,Nothing]}//Flatten];
Do[bi[[i,j]]=Which[orded[[i]]<orded[[j]],0,i==j,1/2 ScalarProduct[Weight[type]@@CartanMatrix[al][[i]],Weight[type]@@CartanMatrix[al][[j]]],orded[[i]]>orded[[j]],ScalarProduct[Weight[type]@@CartanMatrix[al][[i]],Weight[type]@@CartanMatrix[al][[j]]]],{i,1,rank},{j,1,rank}];
ToExpression["bi"<>lab,InputForm,Function[name, name=bi,HoldAll]];

Evaluate[ToExpression["\[Chi]"<>lab]][lhs_,rhs_]:=Module[{esRHS,coefesRHS,prdi,hlistRHS,hcoeRHS,elistzeroRHS,hlistzeroRHS},

esRHS=Cases[{rhs},e[x_]-> x,\[Infinity]]//DeleteDuplicates;
hlistRHS=Cases[{rhs},h[x_]-> x,\[Infinity]]//DeleteDuplicates;
elistzeroRHS= Table[e[esRHS[[i]]]-> 0,{i,1,Length[esRHS]}];
hlistzeroRHS= Table[h[hlistRHS[[i]]]-> 0,{i,1,Length[hlistRHS]}];
coefesRHS=Table[rhs/.e[esRHS[[j]]]-> 1/.elistzeroRHS/.hlistzeroRHS,{j,1,Length[esRHS]}];
hcoeRHS=Table[rhs/.h[hlistRHS[[j]]]-> 1/.elistzeroRHS/.hlistzeroRHS,{j,1,Length[hlistRHS]}];

(*pr=ToExpression["rootsCB"<>lab];*)
prdi=ToExpression["prDi"<>lab];
ReplaceAll[lhs,{ h[i_]:> Sum[coefesRHS[[j]] esRHS[[j]].CartanMatrix[al][[i]] e[esRHS[[j]]],{j,1,Length[esRHS]}],
e[v1_]:> Sum[coefesRHS[[j]] Which[LinearAlgebra`Private`ZeroArrayQ[v1+esRHS[[j]]],-(v1).Table[h[i],{i,1,rank}],Replace[v1+esRHS[[j]],prdi]===True,e[v1+esRHS[[j]]] (-1)^(v1.bi.esRHS[[j]]),True,0],{j,1,Length[esRHS]}]+Sum[-hcoeRHS[[j]] v1.CartanMatrix[al][[hlistRHS[[j]]]]e[v1],{j,1,Length[hlistRHS]}]
}]

]

]


(* ::Input::Initialization:: *)
setupCommutatorsNonSimplyLaced[lab_,rank_,type_]:=Module[{rankSup,algSup,alg,\[CapitalPi]Sup,\[Sigma],hsdeco,\[CapitalPi]C0,hs,\[CapitalDelta]Sup,\[CapitalDelta],part,es},
(*Formed following: Mitzman,Integral bases for affine Lie algebras and their universal enveloping algebras. In particular, Theorem 3.2.26*)
(*We make the algebra which will act as the foundation for what we are about to do*)
If[type==F,Print["Not currently programmed."]];
rankSup=Which[type===C,2*rank-1,type===B,rank+1];
algSup=Which[type===C,Algebra[A][rankSup],type===B,Algebra[D][rankSup]];
alg=Algebra[type][rank];
Which[type===C,setupCommutators[lab<>"Sup",rankSup,A],type===B,setupCommutators[lab<>"Sup",rankSup,D]];
\[CapitalPi]Sup=IdentityMatrix[rankSup];
(*We define the outer automorphism*)
\[Sigma][x_]:=Which[type===C,Reverse[x],type===B,Permute[x,Cycles[{{Length[x]-1,Length[x]}}]]];
hsdeco=Table[If[\[Sigma][x]==x || \[Sigma][x]==-x,x,x+\[Sigma][x]],{x,\[CapitalPi]Sup}]//DeleteDuplicates;
(*Both \[CapitalPi]C\[Prime] and hs will be in the order (h[1],h[2],...,h[n]) from the way deleteduplicates works*)
\[CapitalPi]C0=Table[1/2 (x+\[Sigma][x]),{x,\[CapitalPi]Sup}]//DeleteDuplicates;
hs=Table[Sum[h[i] x[[i]],{i,1,rankSup}],{x,hsdeco}];
\[CapitalDelta]Sup=Map[(Table[a[i],{i,1,rankSup}]/.Solve[# ==Sum[a[i]CartanMatrix[algSup][[i]],{i,1,rankSup}]][[1]])&,Join[List@@@PositiveRoots[algSup],-List@@@PositiveRoots[algSup]]];
\[CapitalDelta]=Map[(Table[a[i],{i,1,rank}]/.Solve[# ==Sum[a[i]CartanMatrix[alg][[i]],{i,1,rank}]][[1]])&,Join[List@@@PositiveRoots[alg],-List@@@PositiveRoots[alg]]]//Sort;
part=DeleteDuplicates[Table[{Table[a[i],{i,1,rank}],x}/.Solve[1/2 (x+\[Sigma][x])==Sum[a[i] \[CapitalPi]C0[[i]],{i,rank}]][[1]],{x,\[CapitalDelta]Sup}]//Sort,#1[[1]]==#2[[1]] &];
(*I'm pretty sure the || \[Sigma][xp]\[Equal]-xp in the below should not be there, but also that it does not effect the result.*)
es=Table[xp=p[[2]];If[\[Sigma][xp]==xp|| \[Sigma][xp]==-xp,e[xp],e[xp]+e[\[Sigma][xp]]],{p,part}];
(*we save some values*)
ToExpression["rank"<>lab,InputForm,Function[name, name=rank,HoldAll]];
ToExpression["type"<>lab,InputForm,Function[name, name=type,HoldAll]];
ToExpression["al"<>lab,InputForm,Function[name, name=Algebra[type][rank],HoldAll]];
ToExpression["roots"<>lab,InputForm,Function[name,name=Join[List@@@PositiveRoots[alg],-List@@@PositiveRoots[alg]],HoldAll]];
ToExpression["g"<>lab,InputForm,Function[name,name=Inverse[Transpose[CartanMatrix[alg]]],HoldAll]];
ToExpression["\[Chi]"<>lab][lhs_,rhs_]:=Module[{lhsnew,rhsnew,comm,sol,vars\[Chi]},

lhsnew=ReplaceAll[lhs,{h[i_]:> hs[[i]]}]/. Table[e[\[CapitalDelta][[i]]]-> es[[i]],{i,1,Length[\[CapitalDelta]]}];
rhsnew=ReplaceAll[rhs,{h[i_]:> hs[[i]]}]/. Table[e[\[CapitalDelta][[i]]]-> es[[i]],{i,1,Length[\[CapitalDelta]]}];
comm=ToExpression["\[Chi]"<>lab<>"Sup"][lhsnew,rhsnew];
vars\[Chi]={Table[at2[i],{i,1,rank}],Table[bt2[i],{i,1,Length[\[CapitalDelta]]}]}//Flatten;

sol=Solve[eqs[Sum[at2[i]hs[[i]],{i,1,rank}]+Sum[bt2[i]es[[i]],{i,1,Length[\[CapitalDelta]]}]-comm]==0,vars\[Chi]];
If[Length[sol]!=1,Print[Sum[at2[i]hs[[i]],{i,1,rank}]+Sum[bt2[i]es[[i]],{i,1,Length[\[CapitalDelta]]}]//StandardForm]; Print[lhsnew]; Print[rhs];];

Sum[at2[i]h[i],{i,1,rank}]+Sum[bt2[i]e[\[CapitalDelta][[i]]],{i,1,Length[\[CapitalDelta]]}]/.sol[[1]]
];

]


(* ::Input::Initialization:: *)
setupCommutators[lab_,rank_,type_]:=Which[type===A||type===D,setupCommutatorsSimplyLaced[lab,rank,type],type===C||type===B,setupCommutatorsNonSimplyLaced[lab,rank,type],True,"Algebra not currently configured"]


(* ::Input::Initialization:: *)
generators[lab_]:=Module[{al,pr,rank,hs,es,li,g},
al=Symbol["al"<>lab];
rank=Symbol["rank"<>lab];
hs=Table[h[i],{i,1,rank}];
pr=Symbol["roots"<>lab];
g=Symbol["g"<>lab];
(*es=Table[li=Table[b[i],{i,1,rank}]/.Solve[p==Sum[b[i] CartanMatrix[al]\[LeftDoubleBracket]i\[RightDoubleBracket],{i,1,rank}]]\[LeftDoubleBracket]1\[RightDoubleBracket]; e[li],{p,pr}];*)
es=Map[e,Transpose[g.Transpose[pr]]];(*Table[ e[g47.p],{p,pr}];*)
Join[hs,es]
]


(* ::Input::Initialization:: *)
eqs[lab_,exp_]:=Module[{gen,onlyone},
gen=generators[lab];
onlyone=Join[{1},ConstantArray[0,Length[gen]-1]];
Table[exp/.Thread[gen-> x],{x,Permutations[onlyone]}]
]
eqs[exp_]:=Module[{elist,hlist,elistzero,hlistzero},(*This version should be slowly removed - it is currently used in setupCommutatorsNonSimplyLaced*)
elist=Cases[{exp},e[x_]-> x,\[Infinity]]//DeleteDuplicates;
hlist=Cases[{exp},h[x_]-> x,\[Infinity]]//DeleteDuplicates;
elistzero= Table[e[elist[[i]]]-> 0,{i,1,Length[elist]}];
hlistzero= Table[h[hlist[[i]]]-> 0,{i,1,Length[hlist]}];

Join[Table[exp/.e[elist[[j]]]-> 1/.elistzero/.hlistzero,{j,1,Length[elist]}],
Table[exp/.h[hlist[[j]]]-> 1/.elistzero/.hlistzero,{j,1,Length[hlist]}]]
]


(* ::Input::Initialization:: *)
Em[i_,j_,n_]:=SparseArray[{i,j}-> 1,{n+1,n+1}]//Normal
replacerules[n_]:={ h[i_]:> Em[i,i,n]-Em[i+1,i+1,n], e[v__]:> If[Count[v,1]!= 0,Module[{f,l},f=FirstPosition[v,1][[1]]; l=n+1-FirstPosition[Reverse[v],1][[1]]; If[OddQ[n],(-1)^f,1]Em[f,l+1,n]],Module[{f,l},f=FirstPosition[v,-1][[1]]; l=n+1-FirstPosition[Reverse[v],-1][[1]];- If[OddQ[n],(-1)^f,1]Em[l+1,f,n]]]}


(* ::Input::Initialization:: *)
embeddingscheck[\[Gamma]_]:=Module[{result,gensub,labsub,labsup,commsub,commsup,test},
result=True;
Do[
labsub=\[Gamma][[k]][[1]];
If[labsub!="u1",

gensub=generators[\[Gamma][[k]][[1]]];
labsub=\[Gamma][[k]][[1]];
labsup=\[Gamma][[1]];
commsub=Flatten[Table[Evaluate[ToExpression["\[Chi]"<>labsub]][a,b],{a,gensub},{b,gensub}],1];

commsup=Flatten[Table[Evaluate[ToExpression["\[Chi]"<>labsup]][a,b],{a,Take[\[Gamma][[k]],{2,-1}]},{b,Take[\[Gamma][[k]],{2,-1}]}],1];

test=commsup-ReplaceAll[commsub,Thread[gensub-> Take[\[Gamma][[k]],{2,-1}]]]//Simplify;
If[DeleteDuplicates[test]!= {0}, result=False];
](*end of if not u1*)
,{k,2,Length[\[Gamma]
]}];

(*We now do the cross checks*)

Do[
commsup=Flatten[Table[Evaluate[ToExpression["\[Chi]"<>labsup]][a,b],{a,Take[\[Gamma][[k1]],{2,-1}]},{b,Take[\[Gamma][[k2]],{2,-1}]}],1]//Simplify;
If[DeleteDuplicates[commsup]!= {0}, result=False];
,{k1,2,Length[\[Gamma]]},{k2,k1+1,Length[\[Gamma]]}];

result

]


(* ::Input::Initialization:: *)
embeddingsEqs[\[Gamma]_]:=Module[{eqslist,gensub,labsub,labsup,commsub,commsup,test},
eqslist={};
Do[
labsub=\[Gamma][[k]][[1]];
If[labsub!="u1",
gensub=generators[\[Gamma][[k]][[1]]];
labsub=\[Gamma][[k]][[1]];
labsup=\[Gamma][[1]];
commsub=Flatten[Table[Evaluate[ToExpression["\[Chi]"<>labsub]][a,b],{a,gensub},{b,gensub}],1];
commsup=Flatten[Table[Evaluate[ToExpression["\[Chi]"<>labsup]][a,b],{a,Take[\[Gamma][[k]],{2,-1}]},{b,Take[\[Gamma][[k]],{2,-1}]}],1];
test=commsup-ReplaceAll[commsub,Thread[gensub-> Take[\[Gamma][[k]],{2,-1}]]]//Simplify;
eqslist=Append[eqslist,eqs[test]];
](*end of if not u1*)
,{k,2,Length[\[Gamma]]}];

(*We now do the cross checks*)
Do[
commsup=Flatten[Table[Evaluate[ToExpression["\[Chi]"<>labsup]][a,b],{a,Take[\[Gamma][[k1]],{2,-1}]},{b,Take[\[Gamma][[k2]],{2,-1}]}],1]//Simplify;
eqslist=Append[eqslist,eqs[commsup]];
,{k1,2,Length[\[Gamma]]},{k2,k1+1,Length[\[Gamma]]}];
eqslist//Flatten //DeleteDuplicates

]


==> anc/Generate_up_to_Qmax.cpp <==
//If you use this script please cite:
//Davighi, Tooby-Smith, Flatland: abelian extensions of the Standard Model with semi-simple completions.

//Run this program with
// G++ -O3 -std=c++11 Generate_up_to_Qmax.cpp  -o Generate_up_to_Qmax.x; time ./Generate_up_to_Qmax.x 

//A simple variation of this code could output the solutions up-to a given Qmax.
#include <iostream>
#include <sstream>
#include <string>
#include <cstring>
#include <algorithm>
#include <fstream>
#include <sstream>
#include "Plane_checks.h"
using namespace std;




//////
int main(){
    int Qmax=10;
    genP2(Qmax);
    genP6(Qmax);
    genP7(Qmax);
    genP16(Qmax);
    genP14(Qmax);
    genP22(Qmax);
    genP8(Qmax);
    genP15(Qmax);
    genP26(Qmax);
    genP27(Qmax);

}



==> anc/Plane_checks.h <==
#include <iostream>
#include <sstream>
#include <string>
#include <cstring>
#include <algorithm>
#include <fstream>
#include <sstream>
using namespace std;

bool vector_like(int Q[3], int u[3], int d[3], int L[3], int et[3], int n[3]){

    //We sort the arrays
    sort(Q, Q + 3);
    sort(u, u + 3);
    sort(d, d + 3);
    sort(L,L+3);
    sort(et,et+3);
    sort(n,n+3);
    //We test equality of the arrays
    return memcmp(Q, u, sizeof(int) *3) == 0&&memcmp(Q, d, sizeof(int) *3) == 0&&memcmp(L, et, sizeof(int) *3) == 0&&memcmp(L, n, sizeof(int) *3) == 0;
    
}
int gcd( int X[18]){
    int nums[18]={0}; 
    for(int i=0; i<18; i++) nums[i]=abs(X[i]);
    int gcd_nums=1; 
    bool non_zero=false;
    for(int r=0; r<18; r++){if(nums[r]!=0)non_zero=true;}
    //we cycle through each of the rows.
    if(non_zero){for(int i=1; i>0; i++){
            int a=0; 
            int b=1;
      
            for(int j=0; j<18; j++ ){
                if(i>abs(nums[j])&&nums[j]!=0){a=1;b=0;break;}
                if(nums[j]%i!=0){b=0;break;}
            }
            if(b==1) gcd_nums=i;
            if(a==1) break;
        
        }
        
    }
    else{gcd_nums=1;}
    return gcd_nums;
    
}


///////////////////////////////

bool p2( int C[18]){
	int Ri[6][18]={{1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -3, 0, 0, 2, 0, 0, 4}, {0, 1, 0, 0, 0, 0, 0, -2, 0, 0, -3, 0, 0, 2, 0, 0, 4, 0}, {0, 0, 1, 0, 0, 0, -2, 0, 0, -3, 0, 0, 2, 0, 0, 4, 0, 0}, {0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=C[i];
	bool out=false;
	do{
    do{
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[3]*Ri[3][i]+C[4]*Ri[4][i]+C[5]*Ri[5][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
out=true;
}
	
	if(out) break;}while(next_permutation(C+3,C+6));
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	sort(C+3,C+6);
	return out;
	
}


bool p2( int C[18],int clist[6]){
	int Ri[6][18]={{1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -3, 0, 0, 2, 0, 0, 4}, {0, 1, 0, 0, 0, 0, 0, -2, 0, 0, -3, 0, 0, 2, 0, 0, 4, 0}, {0, 0, 1, 0, 0, 0, -2, 0, 0, -3, 0, 0, 2, 0, 0, 4, 0, 0}, {0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=C[i];
	bool out=false;
	do{
    do{
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[3]*Ri[3][i]+C[4]*Ri[4][i]+C[5]*Ri[5][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
int clistNew[6]={C[0],C[1],C[2],C[3],C[4],C[5]};
int clistNewm[6]={-C[0],-C[1],-C[2],-C[3],-C[4],-C[5]};
if(lexicographical_compare(clistNew,clistNew+6,clist,clist+6)){
                out=true;
            }
            if(lexicographical_compare(clistNewm,clistNewm+6,clist,clist+6)){
                out=true;
            }
}
	
	if(out) break;}while(next_permutation(C+3,C+6));
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	sort(C+3,C+6);
	return out;
	
}

void genP2(int Qmax){
	int counter=-1; 
	int c[6];
	for( c[0]=-Qmax; c[0]<=Qmax; c[0]++){
for( c[1]=-Qmax; c[1]<=Qmax; c[1]++){
for( c[2]=-Qmax; c[2]<=Qmax; c[2]++){
for( c[3]=-Qmax; c[3]<=Qmax; c[3]++){
for( c[4]=-Qmax; c[4]<=Qmax; c[4]++){
for( c[5]=-Qmax; c[5]<=Qmax; c[5]++){
int Xsf[18]={c[0], c[1], c[2], c[3], c[4], c[5], -2*c[2] - c[3], -2*c[1] - c[4], -2*c[0] - c[5], -3*c[2], -3*c[1], -3*c[0], 2*c[2] - c[3], 2*c[1] - c[4], 2*c[0] - c[5], 4*c[2] + c[3], 4*c[1] + c[4], 4*c[0] + c[5]};
bool sf_test=false;
                             int X[18];
                             int Xm[18];
                             for(int i=0; i<18; i++){
                                 if(Xsf[i]%1!=0){sf_test=true; break;}
                                 X[i]=Xsf[i]/1;
                                 if(X[i]>Qmax||X[i]<-Qmax){sf_test=true;break;}
                                 Xm[i]=-X[i];
                             }
                             if(sf_test) continue;
                             if(gcd(X)!=1) continue;
                     		sort(X, X+3);
                             sort(X+3, X+6);
                             sort(X+6, X+9);
                             sort(X+9, X+12);
                             sort(X+12, X+15);
                             sort(X+15, X+18);
                             
                             
                     		 sort(Xm, Xm+3);
                             sort(Xm+3, Xm+6);
                             sort(Xm+6, Xm+9);
                             sort(Xm+9, Xm+12);
                             sort(Xm+12, Xm+15);
                             sort(Xm+15, Xm+18);
                             if(!lexicographical_compare(X,X+18,Xm,Xm+18)){
                                 for(int i=0 ;i<18; i++)X[i]=Xm[i];
                             }

                             bool duplicate=p2(X,c);
                           
                             if(duplicate){continue;} 
                             
                             counter++;}}}}}}
							cout<<"Number for P2:"<<counter+1<<endl;
}

bool p6( int C[18]){
	int Ri[6][18]={{3, 0, 0, 3, 3, 0, -3, -3, -6, -3, -3, -3, 0, 0, 0, 6, 6, 6}, {0, 3, 0, 3, 0, 3, -3, -6, -3, -3, -3, -3, 0, 0, 0, 6, 6, 6}, {0, 0, 3, 0, 3, 3, -6, -3, -3, -3, -3, -3, 0, 0, 0, 6, 6, 6}, {0, 0, 0, -1, -1, -1, 1, 1, 1, 1, 1, -2, 3, 0, 0, 1, -2, -2}, {0, 0, 0, -1, -1, -1, 1, 1, 1, 1, -2, 1, 0, 3, 0, -2, 1, -2}, {0, 0, 0, -1, -1, -1, 1, 1, 1, -2, 1, 1, 0, 0, 3, -2, -2, 1}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=3*C[i];
	bool out=false;
	do{
    do{
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[12]*Ri[3][i]+C[13]*Ri[4][i]+C[14]*Ri[5][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
out=true;
}
	
	if(out) break;}while(next_permutation(C+12,C+15));
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	sort(C+12,C+15);
	return out;
	
}


bool p6( int C[18],int clist[6]){
	int Ri[6][18]={{3, 0, 0, 3, 3, 0, -3, -3, -6, -3, -3, -3, 0, 0, 0, 6, 6, 6}, {0, 3, 0, 3, 0, 3, -3, -6, -3, -3, -3, -3, 0, 0, 0, 6, 6, 6}, {0, 0, 3, 0, 3, 3, -6, -3, -3, -3, -3, -3, 0, 0, 0, 6, 6, 6}, {0, 0, 0, -1, -1, -1, 1, 1, 1, 1, 1, -2, 3, 0, 0, 1, -2, -2}, {0, 0, 0, -1, -1, -1, 1, 1, 1, 1, -2, 1, 0, 3, 0, -2, 1, -2}, {0, 0, 0, -1, -1, -1, 1, 1, 1, -2, 1, 1, 0, 0, 3, -2, -2, 1}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=3*C[i];
	bool out=false;
	do{
    do{
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[12]*Ri[3][i]+C[13]*Ri[4][i]+C[14]*Ri[5][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
int clistNew[6]={C[0],C[1],C[2],C[12],C[13],C[14]};
int clistNewm[6]={-C[0],-C[1],-C[2],-C[12],-C[13],-C[14]};
if(lexicographical_compare(clistNew,clistNew+6,clist,clist+6)){
                out=true;
            }
            if(lexicographical_compare(clistNewm,clistNewm+6,clist,clist+6)){
                out=true;
            }
}
	
	if(out) break;}while(next_permutation(C+12,C+15));
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	sort(C+12,C+15);
	return out;
	
}

void genP6(int Qmax){
	int counter=-1; 
	int c[6];
	for( c[0]=-Qmax; c[0]<=Qmax; c[0]++){
for( c[1]=-Qmax; c[1]<=Qmax; c[1]++){
for( c[2]=-Qmax; c[2]<=Qmax; c[2]++){
for( c[3]=-Qmax; c[3]<=Qmax; c[3]++){
for( c[4]=-Qmax; c[4]<=Qmax; c[4]++){
for( c[5]=-Qmax; c[5]<=Qmax; c[5]++){
int Xsf[18]={3*c[0], 3*c[1], 3*c[2], 3*c[0] + 3*c[1] - c[3] - c[4] - c[5], 3*c[0] + 3*c[2] - c[3] - c[4] - c[5], 3*c[1] + 3*c[2] - c[3] - c[4] - c[5], -3*c[0] - 3*c[1] - 6*c[2] + c[3] + c[4] + c[5], -3*c[0] - 6*c[1] - 3*c[2] + c[3] + c[4] + c[5], -6*c[0] - 3*c[1] - 3*c[2] + c[3] + c[4] + c[5], -3*c[0] - 3*c[1] - 3*c[2] + c[3] + c[4] - 2*c[5], -3*c[0] - 3*c[1] - 3*c[2] + c[3] - 2*c[4] + c[5], -3*c[0] - 3*c[1] - 3*c[2] - 2*c[3] + c[4] + c[5], 3*c[3], 3*c[4], 3*c[5], 6*c[0] + 6*c[1] + 6*c[2] + c[3] - 2*c[4] - 2*c[5], 6*c[0] + 6*c[1] + 6*c[2] - 2*c[3] + c[4] - 2*c[5], 6*c[0] + 6*c[1] + 6*c[2] - 2*c[3] - 2*c[4] + c[5]};
bool sf_test=false;
                             int X[18];
                             int Xm[18];
                             for(int i=0; i<18; i++){
                                 if(Xsf[i]%3!=0){sf_test=true; break;}
                                 X[i]=Xsf[i]/3;
                                 if(X[i]>Qmax||X[i]<-Qmax){sf_test=true;break;}
                                 Xm[i]=-X[i];
                             }
                             if(sf_test) continue;
                             if(gcd(X)!=1) continue;
                     		sort(X, X+3);
                             sort(X+3, X+6);
                             sort(X+6, X+9);
                             sort(X+9, X+12);
                             sort(X+12, X+15);
                             sort(X+15, X+18);
                             
                             
                     		 sort(Xm, Xm+3);
                             sort(Xm+3, Xm+6);
                             sort(Xm+6, Xm+9);
                             sort(Xm+9, Xm+12);
                             sort(Xm+12, Xm+15);
                             sort(Xm+15, Xm+18);
                             if(!lexicographical_compare(X,X+18,Xm,Xm+18)){
                                 for(int i=0 ;i<18; i++)X[i]=Xm[i];
                             }

                             bool duplicate=p6(X,c);
                           
                             if(duplicate){continue;} 
                             
                             counter++;}}}}}}
							cout<<"Number for P6:"<<counter+1<<endl;
}

bool p7( int C[18]){
	int Ri[6][18]={{1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -3, 0, 0, 2, 0, 0, 4}, {0, 1, 0, 0, 0, 0, -1, -1, 0, -2, -1, 0, 1, 1, 0, 2, 2, 0}, {0, 0, 1, 0, 0, 0, -1, -1, 0, -1, -2, 0, 1, 1, 0, 2, 2, 0}, {0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=C[i];
	bool out=false;
	do{
    do{
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[3]*Ri[3][i]+C[4]*Ri[4][i]+C[5]*Ri[5][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
out=true;
}
	
	if(out) break;}while(next_permutation(C+3,C+6));
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	sort(C+3,C+6);
	return out;
	
}


bool p7( int C[18],int clist[6]){
	int Ri[6][18]={{1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -3, 0, 0, 2, 0, 0, 4}, {0, 1, 0, 0, 0, 0, -1, -1, 0, -2, -1, 0, 1, 1, 0, 2, 2, 0}, {0, 0, 1, 0, 0, 0, -1, -1, 0, -1, -2, 0, 1, 1, 0, 2, 2, 0}, {0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=C[i];
	bool out=false;
	do{
    do{
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[3]*Ri[3][i]+C[4]*Ri[4][i]+C[5]*Ri[5][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
int clistNew[6]={C[0],C[1],C[2],C[3],C[4],C[5]};
int clistNewm[6]={-C[0],-C[1],-C[2],-C[3],-C[4],-C[5]};
if(lexicographical_compare(clistNew,clistNew+6,clist,clist+6)){
                out=true;
            }
            if(lexicographical_compare(clistNewm,clistNewm+6,clist,clist+6)){
                out=true;
            }
}
	
	if(out) break;}while(next_permutation(C+3,C+6));
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	sort(C+3,C+6);
	return out;
	
}

void genP7(int Qmax){
	int counter=-1; 
	int c[6];
	for( c[0]=-Qmax; c[0]<=Qmax; c[0]++){
for( c[1]=-Qmax; c[1]<=Qmax; c[1]++){
for( c[2]=-Qmax; c[2]<=Qmax; c[2]++){
for( c[3]=-Qmax; c[3]<=Qmax; c[3]++){
for( c[4]=-Qmax; c[4]<=Qmax; c[4]++){
for( c[5]=-Qmax; c[5]<=Qmax; c[5]++){
int Xsf[18]={c[0], c[1], c[2], c[3], c[4], c[5], -c[1] - c[2] - c[4], -c[1] - c[2] - c[3], -2*c[0] - c[5], -2*c[1] - c[2], -c[1] - 2*c[2], -3*c[0], c[1] + c[2] - c[4], c[1] + c[2] - c[3], 2*c[0] - c[5], 2*c[1] + 2*c[2] + c[3], 2*c[1] + 2*c[2] + c[4], 4*c[0] + c[5]};
bool sf_test=false;
                             int X[18];
                             int Xm[18];
                             for(int i=0; i<18; i++){
                                 if(Xsf[i]%1!=0){sf_test=true; break;}
                                 X[i]=Xsf[i]/1;
                                 if(X[i]>Qmax||X[i]<-Qmax){sf_test=true;break;}
                                 Xm[i]=-X[i];
                             }
                             if(sf_test) continue;
                             if(gcd(X)!=1) continue;
                     		sort(X, X+3);
                             sort(X+3, X+6);
                             sort(X+6, X+9);
                             sort(X+9, X+12);
                             sort(X+12, X+15);
                             sort(X+15, X+18);
                             
                             
                     		 sort(Xm, Xm+3);
                             sort(Xm+3, Xm+6);
                             sort(Xm+6, Xm+9);
                             sort(Xm+9, Xm+12);
                             sort(Xm+12, Xm+15);
                             sort(Xm+15, Xm+18);
                             if(!lexicographical_compare(X,X+18,Xm,Xm+18)){
                                 for(int i=0 ;i<18; i++)X[i]=Xm[i];
                             }

                             bool duplicate=p7(X,c);
                           
                             if(duplicate){continue;} 
                             
                             counter++;}}}}}}
							cout<<"Number for P7:"<<counter+1<<endl;
}

bool p16( int C[18]){
	int Ri[6][18]={{2, 0, 0, 4, 0, 0, -8, 0, 0, -6, 0, 0, 0, 0, 0, 12, 0, 0}, {0, 2, 0, 0, 3, 1, 0, -3, -5, 0, -3, -3, 0, 0, 0, 0, 6, 6}, {0, 0, 2, 0, 1, 3, 0, -5, -3, 0, -3, -3, 0, 0, 0, 0, 6, 6}, {0, 0, 0, -2, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, -2, 0, 0}, {0, 0, 0, 0, -1, -1, 0, 1, 1, 0, 1, -1, 0, 2, 0, 0, 0, -2}, {0, 0, 0, 0, -1, -1, 0, 1, 1, 0, -1, 1, 0, 0, 2, 0, -2, 0}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=2*C[i];
	bool out=false;
	do{
    do{
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[12]*Ri[3][i]+C[13]*Ri[4][i]+C[14]*Ri[5][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
out=true;
}
	
	if(out) break;}while(next_permutation(C+12,C+15));
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	sort(C+12,C+15);
	return out;
	
}


bool p16( int C[18],int clist[6]){
	int Ri[6][18]={{2, 0, 0, 4, 0, 0, -8, 0, 0, -6, 0, 0, 0, 0, 0, 12, 0, 0}, {0, 2, 0, 0, 3, 1, 0, -3, -5, 0, -3, -3, 0, 0, 0, 0, 6, 6}, {0, 0, 2, 0, 1, 3, 0, -5, -3, 0, -3, -3, 0, 0, 0, 0, 6, 6}, {0, 0, 0, -2, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, -2, 0, 0}, {0, 0, 0, 0, -1, -1, 0, 1, 1, 0, 1, -1, 0, 2, 0, 0, 0, -2}, {0, 0, 0, 0, -1, -1, 0, 1, 1, 0, -1, 1, 0, 0, 2, 0, -2, 0}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=2*C[i];
	bool out=false;
	do{
    do{
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[12]*Ri[3][i]+C[13]*Ri[4][i]+C[14]*Ri[5][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
int clistNew[6]={C[0],C[1],C[2],C[12],C[13],C[14]};
int clistNewm[6]={-C[0],-C[1],-C[2],-C[12],-C[13],-C[14]};
if(lexicographical_compare(clistNew,clistNew+6,clist,clist+6)){
                out=true;
            }
            if(lexicographical_compare(clistNewm,clistNewm+6,clist,clist+6)){
                out=true;
            }
}
	
	if(out) break;}while(next_permutation(C+12,C+15));
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	sort(C+12,C+15);
	return out;
	
}

void genP16(int Qmax){
	int counter=-1; 
	int c[6];
	for( c[0]=-Qmax; c[0]<=Qmax; c[0]++){
for( c[1]=-Qmax; c[1]<=Qmax; c[1]++){
for( c[2]=-Qmax; c[2]<=Qmax; c[2]++){
for( c[3]=-Qmax; c[3]<=Qmax; c[3]++){
for( c[4]=-Qmax; c[4]<=Qmax; c[4]++){
for( c[5]=-Qmax; c[5]<=Qmax; c[5]++){
int Xsf[18]={2*c[0], 2*c[1], 2*c[2], 4*c[0] - 2*c[3], 3*c[1] + c[2] - c[4] - c[5], c[1] + 3*c[2] - c[4] - c[5], -8*c[0] + 2*c[3], -3*c[1] - 5*c[2] + c[4] + c[5], -5*c[1] - 3*c[2] + c[4] + c[5], -6*c[0], -3*c[1] - 3*c[2] + c[4] - c[5], -3*c[1] - 3*c[2] - c[4] + c[5], 2*c[3], 2*c[4], 2*c[5], 12*c[0] - 2*c[3], 6*c[1] + 6*c[2] - 2*c[5], 6*c[1] + 6*c[2] - 2*c[4]};
bool sf_test=false;
                             int X[18];
                             int Xm[18];
                             for(int i=0; i<18; i++){
                                 if(Xsf[i]%2!=0){sf_test=true; break;}
                                 X[i]=Xsf[i]/2;
                                 if(X[i]>Qmax||X[i]<-Qmax){sf_test=true;break;}
                                 Xm[i]=-X[i];
                             }
                             if(sf_test) continue;
                             if(gcd(X)!=1) continue;
                     		sort(X, X+3);
                             sort(X+3, X+6);
                             sort(X+6, X+9);
                             sort(X+9, X+12);
                             sort(X+12, X+15);
                             sort(X+15, X+18);
                             
                             
                     		 sort(Xm, Xm+3);
                             sort(Xm+3, Xm+6);
                             sort(Xm+6, Xm+9);
                             sort(Xm+9, Xm+12);
                             sort(Xm+12, Xm+15);
                             sort(Xm+15, Xm+18);
                             if(!lexicographical_compare(X,X+18,Xm,Xm+18)){
                                 for(int i=0 ;i<18; i++)X[i]=Xm[i];
                             }

                             bool duplicate=p16(X,c);
                           
                             if(duplicate){continue;} 
                             
                             counter++;}}}}}}
							cout<<"Number for P16:"<<counter+1<<endl;
}

bool p14( int C[18]){
	int Ri[5][18]={{1, 0, 0, 0, 0, -4, 0, 0, 2, 0, 0, -3, 0, 0, 6, 0, 0, 0}, {0, 1, 0, 0, -4, 0, 0, 2, 0, 0, -3, 0, 0, 6, 0, 0, 0, 0}, {0, 0, 1, -4, 0, 0, 2, 0, 0, -3, 0, 0, 6, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=C[i];
	bool out=false;
	do{
    do{
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[15]*Ri[3][i]+C[16]*Ri[4][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
out=true;
}
	
	if(out) break;}while(next_permutation(C+15,C+18));
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	sort(C+15,C+18);
	return out;
	
}


bool p14( int C[18],int clist[5]){
	int Ri[5][18]={{1, 0, 0, 0, 0, -4, 0, 0, 2, 0, 0, -3, 0, 0, 6, 0, 0, 0}, {0, 1, 0, 0, -4, 0, 0, 2, 0, 0, -3, 0, 0, 6, 0, 0, 0, 0}, {0, 0, 1, -4, 0, 0, 2, 0, 0, -3, 0, 0, 6, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=C[i];
	bool out=false;
	do{
    do{
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[15]*Ri[3][i]+C[16]*Ri[4][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
int clistNew[5]={C[0],C[1],C[2],C[15],C[16]};
int clistNewm[5]={-C[0],-C[1],-C[2],-C[15],-C[16]};
if(lexicographical_compare(clistNew,clistNew+5,clist,clist+5)){
                out=true;
            }
            if(lexicographical_compare(clistNewm,clistNewm+5,clist,clist+5)){
                out=true;
            }
}
	
	if(out) break;}while(next_permutation(C+15,C+18));
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	sort(C+15,C+18);
	return out;
	
}

void genP14(int Qmax){
	int counter=-1; 
	int c[6];
	for( c[0]=-Qmax; c[0]<=Qmax; c[0]++){
for( c[1]=-Qmax; c[1]<=Qmax; c[1]++){
for( c[2]=-Qmax; c[2]<=Qmax; c[2]++){
for( c[3]=-Qmax; c[3]<=Qmax; c[3]++){
for( c[4]=-Qmax; c[4]<=Qmax; c[4]++){
int Xsf[18]={c[0], c[1], c[2], -4*c[2], -4*c[1], -4*c[0] + c[3], 2*c[2], 2*c[1], 2*c[0] - c[3], -3*c[2], -3*c[1], -3*c[0], 6*c[2], 6*c[1], 6*c[0] - c[3], c[3], c[4], -c[4]};
bool sf_test=false;
                             int X[18];
                             int Xm[18];
                             for(int i=0; i<18; i++){
                                 if(Xsf[i]%1!=0){sf_test=true; break;}
                                 X[i]=Xsf[i]/1;
                                 if(X[i]>Qmax||X[i]<-Qmax){sf_test=true;break;}
                                 Xm[i]=-X[i];
                             }
                             if(sf_test) continue;
                             if(gcd(X)!=1) continue;
                     		sort(X, X+3);
                             sort(X+3, X+6);
                             sort(X+6, X+9);
                             sort(X+9, X+12);
                             sort(X+12, X+15);
                             sort(X+15, X+18);
                             
                             
                     		 sort(Xm, Xm+3);
                             sort(Xm+3, Xm+6);
                             sort(Xm+6, Xm+9);
                             sort(Xm+9, Xm+12);
                             sort(Xm+12, Xm+15);
                             sort(Xm+15, Xm+18);
                             if(!lexicographical_compare(X,X+18,Xm,Xm+18)){
                                 for(int i=0 ;i<18; i++)X[i]=Xm[i];
                             }

                             bool duplicate=p14(X,c);
                           
                             if(duplicate){continue;} 
                             
                             counter++;}}}}}
							cout<<"Number for P14:"<<counter+1<<endl;
}

bool p22( int C[18]){
	int Ri[6][18]={{2, 0, 0, -8, 0, 0, 4, 0, 0, -6, 0, 0, 12, 0, 0, 0, 0, 0}, {0, 2, 0, 0, -5, -3, 0, 0, 4, 0, -5, -1, 0, 5, 7, 0, 0, 0}, {0, 0, 2, 0, -3, -5, 0, 0, 4, 0, -5, -1, 0, 7, 5, 0, 0, 0}, {0, 0, 0, 2, 0, 0, -2, 0, 0, 0, 0, 0, -2, 0, 0, 2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2}, {0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 2, -2, 0, 0, 0, 0, 0, 0}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=2*C[i];
	bool out=false;
	do{
    do{
    for(int Cu3=0; Cu3<3; Cu3++){
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[15]*Ri[3][i]+C[16]*Ri[4][i]+C[6+Cu3]*Ri[5][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
out=true;
}
	
	}
	if(out) break;}while(next_permutation(C+15,C+18));
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	sort(C+15,C+18);
	return out;
	
}


bool p22( int C[18],int clist[6]){
	int Ri[6][18]={{2, 0, 0, -8, 0, 0, 4, 0, 0, -6, 0, 0, 12, 0, 0, 0, 0, 0}, {0, 2, 0, 0, -5, -3, 0, 0, 4, 0, -5, -1, 0, 5, 7, 0, 0, 0}, {0, 0, 2, 0, -3, -5, 0, 0, 4, 0, -5, -1, 0, 7, 5, 0, 0, 0}, {0, 0, 0, 2, 0, 0, -2, 0, 0, 0, 0, 0, -2, 0, 0, 2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2}, {0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 2, -2, 0, 0, 0, 0, 0, 0}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=2*C[i];
	bool out=false;
	do{
    do{
    for(int Cu3=0; Cu3<3; Cu3++){
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[15]*Ri[3][i]+C[16]*Ri[4][i]+C[6+Cu3]*Ri[5][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
int clistNew[6]={C[0],C[1],C[2],C[15],C[16],C[6+Cu3]};
int clistNewm[6]={-C[0],-C[1],-C[2],-C[15],-C[16],-C[6+Cu3]};
if(lexicographical_compare(clistNew,clistNew+6,clist,clist+6)){
                out=true;
            }
            if(lexicographical_compare(clistNewm,clistNewm+6,clist,clist+6)){
                out=true;
            }
}
	
	}
	if(out) break;}while(next_permutation(C+15,C+18));
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	sort(C+15,C+18);
	return out;
	
}

void genP22(int Qmax){
	int counter=-1; 
	int c[6];
	for( c[0]=-Qmax; c[0]<=Qmax; c[0]++){
for( c[1]=-Qmax; c[1]<=Qmax; c[1]++){
for( c[2]=-Qmax; c[2]<=Qmax; c[2]++){
for( c[3]=-Qmax; c[3]<=Qmax; c[3]++){
for( c[4]=-Qmax; c[4]<=Qmax; c[4]++){
for( c[5]=-Qmax; c[5]<=Qmax; c[5]++){
int Xsf[18]={2*c[0], 2*c[1], 2*c[2], -8*c[0] + 2*c[3], -5*c[1] - 3*c[2], -3*c[1] - 5*c[2], 4*c[0] - 2*c[3], 2*c[5], 4*c[1] + 4*c[2] - 2*c[5], -6*c[0], -5*c[1] - 5*c[2] + 2*c[5], -c[1] - c[2] - 2*c[5], 12*c[0] - 2*c[3], 5*c[1] + 7*c[2], 7*c[1] + 5*c[2], 2*c[3], 2*c[4], -2*c[4]};
bool sf_test=false;
                             int X[18];
                             int Xm[18];
                             for(int i=0; i<18; i++){
                                 if(Xsf[i]%2!=0){sf_test=true; break;}
                                 X[i]=Xsf[i]/2;
                                 if(X[i]>Qmax||X[i]<-Qmax){sf_test=true;break;}
                                 Xm[i]=-X[i];
                             }
                             if(sf_test) continue;
                             if(gcd(X)!=1) continue;
                     		sort(X, X+3);
                             sort(X+3, X+6);
                             sort(X+6, X+9);
                             sort(X+9, X+12);
                             sort(X+12, X+15);
                             sort(X+15, X+18);
                             
                             
                     		 sort(Xm, Xm+3);
                             sort(Xm+3, Xm+6);
                             sort(Xm+6, Xm+9);
                             sort(Xm+9, Xm+12);
                             sort(Xm+12, Xm+15);
                             sort(Xm+15, Xm+18);
                             if(!lexicographical_compare(X,X+18,Xm,Xm+18)){
                                 for(int i=0 ;i<18; i++)X[i]=Xm[i];
                             }

                             bool duplicate=p22(X,c);
                           
                             if(duplicate){continue;} 
                             
                             counter++;}}}}}}
							cout<<"Number for P22:"<<counter+1<<endl;
}

bool p8( int C[18]){
	int Ri[4][18]={{1, 0, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0}, {0, 1, 2, -3, -4, -5, 0, 2, 4, -5, -3, -1, 7, 6, 5, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0}, {0, 0, 0, 0, 0, 0, 1, 0, -1, 1, 0, -1, 0, 0, 0, 0, 0, 0}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=C[i];
	bool out=false;
	do{
    for(int Cu6=0; Cu6<3; Cu6++){
    for(int Cu3=0; Cu3<3; Cu3++){
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[15+Cu6]*Ri[2][i]+C[6+Cu3]*Ri[3][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
out=true;
}
	
	}
	}
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	return out;
	
}


bool p8( int C[18],int clist[4]){
	int Ri[4][18]={{1, 0, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0}, {0, 1, 2, -3, -4, -5, 0, 2, 4, -5, -3, -1, 7, 6, 5, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0}, {0, 0, 0, 0, 0, 0, 1, 0, -1, 1, 0, -1, 0, 0, 0, 0, 0, 0}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=C[i];
	bool out=false;
	do{
    for(int Cu6=0; Cu6<3; Cu6++){
    for(int Cu3=0; Cu3<3; Cu3++){
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[15+Cu6]*Ri[2][i]+C[6+Cu3]*Ri[3][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
int clistNew[4]={C[0],C[1],C[15+Cu6],C[6+Cu3]};
int clistNewm[4]={-C[0],-C[1],-C[15+Cu6],-C[6+Cu3]};
if(lexicographical_compare(clistNew,clistNew+4,clist,clist+4)){
                out=true;
            }
            if(lexicographical_compare(clistNewm,clistNewm+4,clist,clist+4)){
                out=true;
            }
}
	
	}
	}
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	return out;
	
}

void genP8(int Qmax){
	int counter=-1; 
	int c[6];
	for( c[0]=-Qmax; c[0]<=Qmax; c[0]++){
for( c[1]=-Qmax; c[1]<=Qmax; c[1]++){
for( c[2]=-Qmax; c[2]<=Qmax; c[2]++){
for( c[3]=-Qmax; c[3]<=Qmax; c[3]++){
int Xsf[18]={c[0], c[1], -c[0] + 2*c[1], -c[0] - 3*c[1], -4*c[1], c[0] - 5*c[1], c[3], 2*c[1], 4*c[1] - c[3], -5*c[1] + c[3], -3*c[1], -c[1] - c[3], -c[0] + 7*c[1], 6*c[1], c[0] + 5*c[1], c[2], -c[2], 0};
bool sf_test=false;
                             int X[18];
                             int Xm[18];
                             for(int i=0; i<18; i++){
                                 if(Xsf[i]%1!=0){sf_test=true; break;}
                                 X[i]=Xsf[i]/1;
                                 if(X[i]>Qmax||X[i]<-Qmax){sf_test=true;break;}
                                 Xm[i]=-X[i];
                             }
                             if(sf_test) continue;
                             if(gcd(X)!=1) continue;
                     		sort(X, X+3);
                             sort(X+3, X+6);
                             sort(X+6, X+9);
                             sort(X+9, X+12);
                             sort(X+12, X+15);
                             sort(X+15, X+18);
                             
                             
                     		 sort(Xm, Xm+3);
                             sort(Xm+3, Xm+6);
                             sort(Xm+6, Xm+9);
                             sort(Xm+9, Xm+12);
                             sort(Xm+12, Xm+15);
                             sort(Xm+15, Xm+18);
                             if(!lexicographical_compare(X,X+18,Xm,Xm+18)){
                                 for(int i=0 ;i<18; i++)X[i]=Xm[i];
                             }

                             bool duplicate=p8(X,c);
                           
                             if(duplicate){continue;} 
                             
                             counter++;}}}}
							cout<<"Number for P8:"<<counter+1<<endl;
}

bool p15( int C[18]){
	int Ri[4][18]={{1, 0, 0, 0, 0, -4, 0, 0, 2, 0, 0, -3, 0, 0, 6, 0, 0, 0}, {0, 1, 0, 0, -4, 0, 0, 2, 0, 0, -3, 0, 0, 6, 0, 0, 0, 0}, {0, 0, 1, -4, 0, 0, 2, 0, 0, -3, 0, 0, 6, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=C[i];
	bool out=false;
	do{
    for(int Cu6=0; Cu6<3; Cu6++){
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[15+Cu6]*Ri[3][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
out=true;
}
	
	}
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	return out;
	
}


bool p15( int C[18],int clist[4]){
	int Ri[4][18]={{1, 0, 0, 0, 0, -4, 0, 0, 2, 0, 0, -3, 0, 0, 6, 0, 0, 0}, {0, 1, 0, 0, -4, 0, 0, 2, 0, 0, -3, 0, 0, 6, 0, 0, 0, 0}, {0, 0, 1, -4, 0, 0, 2, 0, 0, -3, 0, 0, 6, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=C[i];
	bool out=false;
	do{
    for(int Cu6=0; Cu6<3; Cu6++){
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[15+Cu6]*Ri[3][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
int clistNew[4]={C[0],C[1],C[2],C[15+Cu6]};
int clistNewm[4]={-C[0],-C[1],-C[2],-C[15+Cu6]};
if(lexicographical_compare(clistNew,clistNew+4,clist,clist+4)){
                out=true;
            }
            if(lexicographical_compare(clistNewm,clistNewm+4,clist,clist+4)){
                out=true;
            }
}
	
	}
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	return out;
	
}

void genP15(int Qmax){
	int counter=-1; 
	int c[6];
	for( c[0]=-Qmax; c[0]<=Qmax; c[0]++){
for( c[1]=-Qmax; c[1]<=Qmax; c[1]++){
for( c[2]=-Qmax; c[2]<=Qmax; c[2]++){
for( c[3]=-Qmax; c[3]<=Qmax; c[3]++){
int Xsf[18]={c[0], c[1], c[2], -4*c[2], -4*c[1], -4*c[0], 2*c[2], 2*c[1], 2*c[0], -3*c[2], -3*c[1], -3*c[0], 6*c[2], 6*c[1], 6*c[0], c[3], 0, -c[3]};
bool sf_test=false;
                             int X[18];
                             int Xm[18];
                             for(int i=0; i<18; i++){
                                 if(Xsf[i]%1!=0){sf_test=true; break;}
                                 X[i]=Xsf[i]/1;
                                 if(X[i]>Qmax||X[i]<-Qmax){sf_test=true;break;}
                                 Xm[i]=-X[i];
                             }
                             if(sf_test) continue;
                             if(gcd(X)!=1) continue;
                     		sort(X, X+3);
                             sort(X+3, X+6);
                             sort(X+6, X+9);
                             sort(X+9, X+12);
                             sort(X+12, X+15);
                             sort(X+15, X+18);
                             
                             
                     		 sort(Xm, Xm+3);
                             sort(Xm+3, Xm+6);
                             sort(Xm+6, Xm+9);
                             sort(Xm+9, Xm+12);
                             sort(Xm+12, Xm+15);
                             sort(Xm+15, Xm+18);
                             if(!lexicographical_compare(X,X+18,Xm,Xm+18)){
                                 for(int i=0 ;i<18; i++)X[i]=Xm[i];
                             }

                             bool duplicate=p15(X,c);
                           
                             if(duplicate){continue;} 
                             
                             counter++;}}}}
							cout<<"Number for P15:"<<counter+1<<endl;
}

bool p26( int C[18]){
	int Ri[5][18]={{2, 0, 0, -4, 0, 0, 0, 0, 0, -6, 0, 0, 8, 0, 0, 4, 0, 0}, {0, 2, 0, 0, -5, -3, 0, 0, 4, 0, -5, -1, 0, 5, 7, 0, -2, 2}, {0, 0, 2, 0, -3, -5, 0, 0, 4, 0, -5, -1, 0, 7, 5, 0, -2, 2}, {0, 0, 0, -2, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, -2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 2, -2, 0, 0, 0, 0, 2, -2}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=2*C[i];
	bool out=false;
	do{
    do{
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[6]*Ri[3][i]+C[7]*Ri[4][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
out=true;
}
	
	if(out) break;}while(next_permutation(C+6,C+9));
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	sort(C+6,C+9);
	return out;
	
}


bool p26( int C[18],int clist[5]){
	int Ri[5][18]={{2, 0, 0, -4, 0, 0, 0, 0, 0, -6, 0, 0, 8, 0, 0, 4, 0, 0}, {0, 2, 0, 0, -5, -3, 0, 0, 4, 0, -5, -1, 0, 5, 7, 0, -2, 2}, {0, 0, 2, 0, -3, -5, 0, 0, 4, 0, -5, -1, 0, 7, 5, 0, -2, 2}, {0, 0, 0, -2, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, -2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 2, -2, 0, 0, 0, 0, 2, -2}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=2*C[i];
	bool out=false;
	do{
    do{
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[6]*Ri[3][i]+C[7]*Ri[4][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
int clistNew[5]={C[0],C[1],C[2],C[6],C[7]};
int clistNewm[5]={-C[0],-C[1],-C[2],-C[6],-C[7]};
if(lexicographical_compare(clistNew,clistNew+5,clist,clist+5)){
                out=true;
            }
            if(lexicographical_compare(clistNewm,clistNewm+5,clist,clist+5)){
                out=true;
            }
}
	
	if(out) break;}while(next_permutation(C+6,C+9));
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	sort(C+6,C+9);
	return out;
	
}

void genP26(int Qmax){
	int counter=-1; 
	int c[6];
	for( c[0]=-Qmax; c[0]<=Qmax; c[0]++){
for( c[1]=-Qmax; c[1]<=Qmax; c[1]++){
for( c[2]=-Qmax; c[2]<=Qmax; c[2]++){
for( c[3]=-Qmax; c[3]<=Qmax; c[3]++){
for( c[4]=-Qmax; c[4]<=Qmax; c[4]++){
int Xsf[18]={2*c[0], 2*c[1], 2*c[2], -4*c[0] - 2*c[3], -5*c[1] - 3*c[2], -3*c[1] - 5*c[2], 2*c[3], 2*c[4], 4*c[1] + 4*c[2] - 2*c[4], -6*c[0], -5*c[1] - 5*c[2] + 2*c[4], -c[1] - c[2] - 2*c[4], 8*c[0] + 2*c[3], 5*c[1] + 7*c[2], 7*c[1] + 5*c[2], 4*c[0] - 2*c[3], -2*c[1] - 2*c[2] + 2*c[4], 2*c[1] + 2*c[2] - 2*c[4]};
bool sf_test=false;
                             int X[18];
                             int Xm[18];
                             for(int i=0; i<18; i++){
                                 if(Xsf[i]%2!=0){sf_test=true; break;}
                                 X[i]=Xsf[i]/2;
                                 if(X[i]>Qmax||X[i]<-Qmax){sf_test=true;break;}
                                 Xm[i]=-X[i];
                             }
                             if(sf_test) continue;
                             if(gcd(X)!=1) continue;
                     		sort(X, X+3);
                             sort(X+3, X+6);
                             sort(X+6, X+9);
                             sort(X+9, X+12);
                             sort(X+12, X+15);
                             sort(X+15, X+18);
                             
                             
                     		 sort(Xm, Xm+3);
                             sort(Xm+3, Xm+6);
                             sort(Xm+6, Xm+9);
                             sort(Xm+9, Xm+12);
                             sort(Xm+12, Xm+15);
                             sort(Xm+15, Xm+18);
                             if(!lexicographical_compare(X,X+18,Xm,Xm+18)){
                                 for(int i=0 ;i<18; i++)X[i]=Xm[i];
                             }

                             bool duplicate=p26(X,c);
                           
                             if(duplicate){continue;} 
                             
                             counter++;}}}}}
							cout<<"Number for P26:"<<counter+1<<endl;
}

bool p27( int C[18]){
	int Ri[4][18]={{2, 0, 0, -8, 0, 0, 0, 0, 4, 0, 0, -6, 12, 0, 0, 0, 0, 0}, {0, 2, 0, 0, -5, -3, 2, 2, 0, -3, -3, 0, 0, 5, 7, 0, 0, 0}, {0, 0, 2, 0, -3, -5, 2, 2, 0, -3, -3, 0, 0, 7, 5, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -2}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=2*C[i];
	bool out=false;
	do{
    for(int Cu6=0; Cu6<3; Cu6++){
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[15+Cu6]*Ri[3][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
out=true;
}
	
	}
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	return out;
	
}


bool p27( int C[18],int clist[4]){
	int Ri[4][18]={{2, 0, 0, -8, 0, 0, 0, 0, 4, 0, 0, -6, 12, 0, 0, 0, 0, 0}, {0, 2, 0, 0, -5, -3, 2, 2, 0, -3, -3, 0, 0, 5, 7, 0, 0, 0}, {0, 0, 2, 0, -3, -5, 2, 2, 0, -3, -3, 0, 0, 7, 5, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -2}};
	int Csf[18];
	for(int i=0; i<18; i++) Csf[i]=2*C[i];
	bool out=false;
	do{
    for(int Cu6=0; Cu6<3; Cu6++){
    
		int P[18];
		for(int i=0;i<18; i++) P[i]=C[0]*Ri[0][i]+C[1]*Ri[1][i]+C[2]*Ri[2][i]+C[15+Cu6]*Ri[3][i];
		sort(P, P+3);
        sort(P+3, P+6);
        sort(P+6, P+9);
        sort(P+9, P+12);
        sort(P+12, P+15);
        sort(P+15, P+18);
        if( memcmp(P, Csf, sizeof(int) *18) == 0){
int clistNew[4]={C[0],C[1],C[2],C[15+Cu6]};
int clistNewm[4]={-C[0],-C[1],-C[2],-C[15+Cu6]};
if(lexicographical_compare(clistNew,clistNew+4,clist,clist+4)){
                out=true;
            }
            if(lexicographical_compare(clistNewm,clistNewm+4,clist,clist+4)){
                out=true;
            }
}
	
	}
	if(out) break;}while(next_permutation(C+0,C+3));
	sort(C+0,C+3);
	return out;
	
}

void genP27(int Qmax){
	int counter=-1; 
	int c[6];
	for( c[0]=-Qmax; c[0]<=Qmax; c[0]++){
for( c[1]=-Qmax; c[1]<=Qmax; c[1]++){
for( c[2]=-Qmax; c[2]<=Qmax; c[2]++){
for( c[3]=-Qmax; c[3]<=Qmax; c[3]++){
int Xsf[18]={2*c[0], 2*c[1], 2*c[2], -8*c[0], -5*c[1] - 3*c[2], -3*c[1] - 5*c[2], 2*c[1] + 2*c[2], 2*c[1] + 2*c[2], 4*c[0], -3*c[1] - 3*c[2], -3*c[1] - 3*c[2], -6*c[0], 12*c[0], 5*c[1] + 7*c[2], 7*c[1] + 5*c[2], 2*c[3], 0, -2*c[3]};
bool sf_test=false;
                             int X[18];
                             int Xm[18];
                             for(int i=0; i<18; i++){
                                 if(Xsf[i]%2!=0){sf_test=true; break;}
                                 X[i]=Xsf[i]/2;
                                 if(X[i]>Qmax||X[i]<-Qmax){sf_test=true;break;}
                                 Xm[i]=-X[i];
                             }
                             if(sf_test) continue;
                             if(gcd(X)!=1) continue;
                     		sort(X, X+3);
                             sort(X+3, X+6);
                             sort(X+6, X+9);
                             sort(X+9, X+12);
                             sort(X+12, X+15);
                             sort(X+15, X+18);
                             
                             
                     		 sort(Xm, Xm+3);
                             sort(Xm+3, Xm+6);
                             sort(Xm+6, Xm+9);
                             sort(Xm+9, Xm+12);
                             sort(Xm+12, Xm+15);
                             sort(Xm+15, Xm+18);
                             if(!lexicographical_compare(X,X+18,Xm,Xm+18)){
                                 for(int i=0 ;i<18; i++)X[i]=Xm[i];
                             }

                             bool duplicate=p27(X,c);
                           
                             if(duplicate){continue;} 
                             
                             counter++;}}}}
							cout<<"Number for P27:"<<counter+1<<endl;
}









==> anc/Test_your_own_charges.cpp <==
//If you use this script please cite:
//Davighi, Tooby-Smith, Flatland: abelian extensions of the Standard Model with semi-simple completions.

//Run this program with
// G++ -O3 -std=c++11 Test_your_own_charges.cpp  -o Test_your_own_charges.x; time ./Test_your_own_charges.x 

#include <iostream>
#include <sstream>
#include <string>
#include <cstring>
#include <algorithm>
#include <fstream>
#include <sstream>
#include "Plane_checks.h"
using namespace std;
void header(){

 cout<<"----------------------------------------------------------------"<<endl;  
 cout<<"     | P2 P6 P7 P16 | P14 P22 | P8 P15 P26 P27 | VL |"<<endl;   
}
void run(string id,int C[18]){
	sort(C, C+3);
    sort(C+3, C+6);
    sort(C+6, C+9);
    sort(C+9, C+12);
    sort(C+12, C+15);
    sort(C+15, C+18);
    
    int Q[3]={C[0],C[1],C[2]};
    int u[3]={-C[3],-C[4],-C[5]};
    int d[3]={-C[6],-C[7],-C[8]};
    int L[3]={C[9],C[10],C[11]};
    int et[3]={-C[12],-C[13],-C[14]};
    int n[3]={-C[15],-C[16],-C[17]};
	
    //The general ones 
    bool bool2=p2(C);
    bool bool6=p6(C);
    bool bool7=p7(C);
    bool bool16=p16(C);
    //Without the consideration of global anaomalies
    bool bool14=p14(C);
    bool bool22=p22(C);
    //With the consideration of global anomalies
    bool bool8=p8(C);
    bool bool15=p15(C);
    bool bool26=p26(C);
    bool bool27=p27(C);
    
    
    bool vect_like=vector_like(Q,u,d,L,et,n);
    
    cout<<id<<"| "<<bool2<<"  "<<bool6<<"  "<<bool7<<"  "<<bool16<<"   | "<<bool14<<"   "<<bool22<<"   | "<<bool8<<"  "<<bool15<<"   "<<bool26<<"   "<<bool27<<"   | "<<vect_like<<"  |"<<endl;
    
}
//////
int main(){
    
    header();
    
    {//BL
        int C[18]={1, 1, 1, -1, -1, -1, -1, -1, -1, -3, -3, -3, 3, 3, 3, 3, 3, 3};
        run("B-L  ",C);
        
    }
    //////////////////
    {//Y3
        int C[18]={0, 0, 1, 0, 0, -4, 0, 0, 2, 0, 0, -3, 0, 0, 6, 0, 0, 0};
        run("Y3   ",C);
        
    }
    //////////////////
    {//DY3
        int C[18]={0, 0, 1, 0, 0, -4, 0, 0, 2, 0, 5, -8, 0, -4, 10, 0, 0, 0};
        run("DY3  ",C);        
    }
    //////////////////
    {//I
        int C[18]={0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, 0, 0};
        run("I    ",C); 
    }
    {//II
        int C[18]={0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, -1, 1};
        run("II   ",C);   
    }
    {//tL
        int C[18]={0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 7, 6, -1, -6, 7, 7, 2, -9};
        run("tL   ",C);          
    }
    {//B3-L2
        int C[18]={0, 0, 1, 0, 0, -1, 0, 0, -1, 0, -3, 0, 0, 3, 0, 0, 3, 0};
        run("B3L2 ",C);        
    }
    {//Bm3L2
        int C[18]={1, 1, 1, -1, -1, -1, -1, -1, -1, 0, -9, 0, 0, 9, 0, 0, 9, 0};
        run("Bm3L2",C);   
    }
    
    
}




==> anc/Test_your_own_charges.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    150648,       3707]
NotebookOptionsPosition[    139108,       3508]
NotebookOutlinePosition[    139586,       3525]
CellTagsIndexPosition[    139543,       3522]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This Mathematica script is for testing whether an abelian extension of the SM \
sits in an anomaly-free semi-simple extension. This is described in:\
\[AliasDelimiter]
\tDavighi, Tooby-Smith, Flatland: abelian extensions of the Standard Model \
with semi-simple completions.\
\>", "Text",
 CellChangeTimes->{{3.8648147306496162`*^9, 3.86481477206501*^9}, {
  3.8648188727129326`*^9, 
  3.864818887353837*^9}},ExpressionUUID->"8430f056-8dc7-46b6-b42f-\
230a7e59890f"],

Cell["If you use this script, please cite the above paper.", "Text",
 CellChangeTimes->{
  3.8648147825941467`*^9},ExpressionUUID->"da5a713c-cfc3-4d9e-bf12-\
334202f513a9"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.864813588575275*^9, 3.864813589661605*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"d59a716f-a892-4903-9f33-0f1283ebdf98"],

Cell[CellGroupData[{

Cell["Important code - please run before use", "Subsection",
 CellChangeTimes->{{3.861869107081108*^9, 3.861869142326005*^9}, {
  3.8648144117387114`*^9, 
  3.8648144176536903`*^9}},ExpressionUUID->"5cbeacc0-dfdd-452b-a579-\
d9213ce0264a"],

Cell["We provide here the minimal code for our function to work.", "Text",
 CellChangeTimes->{{3.861869216098568*^9, 
  3.861869236603094*^9}},ExpressionUUID->"206f6a73-9021-436d-9d3f-\
1f02a5faae71"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ri", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", "4", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"scaleFact", "[", "2", "]"}], "=", "1"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ri", "[", "6", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", "0", ",", "3", ",", "3", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "6", ",", "6", 
       ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3", ",", "0", ",", "3", ",", "0", ",", "3", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "6", ",", "6", 
       ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "3", ",", "0", ",", "3", ",", "3", ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "6", ",", "6", 
       ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "3", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "3", 
       ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"scaleFact", "[", "6", "]"}], "=", "3"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ri", "[", "7", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"scaleFact", "[", "7", "]"}], "=", "1"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ri", "[", "16", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0", ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "8"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "12", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "2", ",", "0", ",", "0", ",", "3", ",", "1", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "6", 
       ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "2", ",", "0", ",", "1", ",", "3", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "6", 
       ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"scaleFact", "[", "16", "]"}], "=", "2"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ri", "[", "14", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "6", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "6", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "6", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"scaleFact", "[", "14", "]"}], "=", "1"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ri", "[", "22", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "4", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "12", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "5", ",", "7", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "0", ",", "4", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "7", ",", "5", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"scaleFact", "[", "22", "]"}], "=", "2"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ri", "[", "8", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "2", ",", "4", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", "7", ",", "6", ",", "5", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"scaleFact", "[", "8", "]"}], "=", "1"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ri", "[", "15", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "6", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "6", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "6", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"scaleFact", "[", "15", "]"}], "=", "1"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ri", "[", "26", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "8", ",", "0", ",", "0", 
       ",", "4", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "5", ",", "7", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", "0", ",", "0", ",", "4", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "7", ",", "5", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", 
       ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"scaleFact", "[", "26", "]"}], "=", "2"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ri", "[", "27", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "12", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "3"}], ",", "2", ",", "2", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "5", ",", "7", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", "2", ",", "2", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "7", ",", "5", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "2", ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"scaleFact", "[", "27", "]"}], "=", "2"}], ";"}], "\n"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.864813828577491*^9, 3.8648138285801497`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9e69ad96-a829-4685-b10d-a16cc14a1f64"],

Cell[BoxData[{
 RowBox[{"Remove", "[", "\[ScriptCapitalQ]i", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalQ]i", "[", "id_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]i", "[", "id", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"T", ",", "listCol"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"T", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Ri", "[", "id", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"listCol", "=", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"scaleFact", "[", "id", "]"}], ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{
               "T", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "]"}], "-", "1"}]}], "]"}]}], "}"}], "]"}], "//", 
        "Permutations"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{"T", ",", "#"}], "]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], " ", "&"}], ",", "listCol"}], "]"}], "//",
        "Flatten"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellLabel->"In[21]:=",ExpressionUUID->"6571da6d-87aa-4216-be5e-23599d7ff89e"],

Cell[BoxData[{
 RowBox[{"Remove", "[", "Speciesi", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Speciesi", "[", "id_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Speciesi", "[", "id", "]"}], "=", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Ceiling", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalQ]i", "[", "id", "]"}], "/", "3"}], "]"}], 
     "]"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellLabel->"In[23]:=",ExpressionUUID->"d1430b4a-5e77-41d0-9b82-157110b4fda1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"XinPi", "[", "id_", "]"}], "[", "Xin_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "M", ",", "A", ",", "Ap", ",", "S", ",", "SPer", ",", "testFun", ",", 
      "Acomp", ",", "Tups", ",", "Aperm", ",", "t", ",", "Asf"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", 
         RowBox[{
         "Xin", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
         "===", " ", "List"}], ",", " ", 
       RowBox[{"A", "=", "Xin"}], ",", "True", ",", " ", 
       RowBox[{"A", "=", 
        RowBox[{"{", "Xin", "}"}]}]}], "]"}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "Check", " ", "if", " ", "we", " ", "have", " ", "a", " ", "list", " ", 
       "of", " ", "charges", " ", "or", " ", "just", " ", "one"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"M", "=", 
      RowBox[{"Ri", "[", "id", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ap", "=", 
      RowBox[{"Map", "[", 
       RowBox[{"Sort", ",", 
        RowBox[{"Partition", "[", 
         RowBox[{
          RowBox[{"A", "//", "Transpose"}], ",", "3"}], "]"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Tups", "=", 
      RowBox[{"Tuples", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "=", "Ap"}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"Speciesi", "[", "id", "]"}], ",", "s"}], "]"}], ",", 
            RowBox[{
             RowBox[{
             "t", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], "=", 
             RowBox[{"Permutations", "[", 
              RowBox[{
              "t", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], 
              "]"}]}], ",", 
            RowBox[{
             RowBox[{
             "t", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], "=", 
             RowBox[{"{", 
              RowBox[{
              "t", "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], 
              "}"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "Permuting", " ", "the", " ", "species", " ", "in", " ", "our", " ", 
       "list"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Aperm", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"#", ",", "1"}], "]"}], "]"}], "&"}], ",", "Tups"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Asf", "=", 
      RowBox[{
       RowBox[{"scaleFact", "[", "id", "]"}], "*", "Ap"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"testFun", "[", "X_", "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"P", ",", "Ps"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"P", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                "X", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
                "\[LeftDoubleBracket]", 
                RowBox[{
                 RowBox[{"\[ScriptCapitalQ]i", "[", "id", "]"}], 
                 "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "\[RightDoubleBracket]"}], " ", 
               RowBox[{
               "M", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "M", "]"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Length", "[", "X", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Ps", "=", 
          RowBox[{"Map", "[", 
           RowBox[{"Sort", ",", 
            RowBox[{"Partition", "[", 
             RowBox[{
              RowBox[{"P", "//", "Transpose"}], ",", "3"}], "]"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Asf", "\[Equal]", "Ps"}]}]}], "\[IndentingNewLine]", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AnyTrue", "[", 
      RowBox[{"Aperm", ",", "testFun"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.8637651581036787`*^9, 3.863794946201144*^9, 
  3.863795038931376*^9, 3.8648135808175573`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"ac25ffe1-a516-4250-bc24-db8f37a0660a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vectorLike", "[", "XL_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "test", ",", "A", ",", "Q", ",", "u", ",", "d", ",", "L", ",", "e", ",", 
      "n"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", 
         RowBox[{"XL", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "]"}], "===", " ", "List"}], ",", " ", 
       RowBox[{"A", "=", "XL"}], ",", "True", ",", " ", 
       RowBox[{"A", "=", 
        RowBox[{"{", "XL", "}"}]}]}], "]"}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "Check", " ", "if", " ", "we", " ", "have", " ", "a", " ", "list", " ", 
       "of", " ", "charges", " ", "or", " ", "just", " ", "one"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"test", "=", "True"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Q", "=", 
         RowBox[{
          RowBox[{"Take", "[", 
           RowBox[{"X", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "//", "Sort"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"u", "=", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Take", "[", 
            RowBox[{"X", ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "//", "Sort"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"d", "=", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Take", "[", 
            RowBox[{"X", ",", 
             RowBox[{"{", 
              RowBox[{"7", ",", "9"}], "}"}]}], "]"}]}], "//", "Sort"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"L", "=", 
         RowBox[{
          RowBox[{"Take", "[", 
           RowBox[{"X", ",", 
            RowBox[{"{", 
             RowBox[{"10", ",", "12"}], "}"}]}], "]"}], "//", "Sort"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"e", "=", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Take", "[", 
            RowBox[{"X", ",", 
             RowBox[{"{", 
              RowBox[{"13", ",", "15"}], "}"}]}], "]"}]}], "//", "Sort"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"n", "=", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Take", "[", 
            RowBox[{"X", ",", 
             RowBox[{"{", 
              RowBox[{"16", ",", "18"}], "}"}]}], "]"}]}], "//", "Sort"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Q", "\[Equal]", "u"}], "&&", 
             RowBox[{"Q", "\[Equal]", "d"}], "&&", 
             RowBox[{"L", "\[Equal]", "e"}], "&&", 
             RowBox[{"L", "\[Equal]", "n"}]}], ")"}]}], ",", 
          RowBox[{"test", "=", "False"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"X", ",", "A"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "test"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8643145496065683`*^9, 3.86431459598379*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"5fe3caac-1779-4023-b3c2-1fba59255f97"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"accsCheckU1U1U1", "[", 
   RowBox[{"X_", ",", "Y_", ",", "Z_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"6", " ", 
      RowBox[{"X", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
      " ", 
      RowBox[{"Y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
      " ", 
      RowBox[{"Z", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
     " ", "+", 
     RowBox[{"3", 
      RowBox[{"X", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "3"}], "\[RightDoubleBracket]"}], " ", 
      RowBox[{"Y", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "3"}], "\[RightDoubleBracket]"}], " ", 
      RowBox[{"Z", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "3"}], "\[RightDoubleBracket]"}]}], " ", "+", 
     RowBox[{"3", 
      RowBox[{"X", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "6"}], "\[RightDoubleBracket]"}], " ", 
      RowBox[{"Y", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "6"}], "\[RightDoubleBracket]"}], " ", 
      RowBox[{"Z", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "6"}], "\[RightDoubleBracket]"}]}], " ", "+", 
     RowBox[{"2", 
      RowBox[{"X", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "9"}], "\[RightDoubleBracket]"}], " ", 
      RowBox[{"Y", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "9"}], "\[RightDoubleBracket]"}], " ", 
      RowBox[{"Z", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "9"}], "\[RightDoubleBracket]"}]}], " ", "+", 
     RowBox[{
      RowBox[{"X", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "12"}], "\[RightDoubleBracket]"}], " ", 
      RowBox[{"Y", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "12"}], "\[RightDoubleBracket]"}], " ", 
      RowBox[{"Z", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "12"}], "\[RightDoubleBracket]"}]}], " ", "+", 
     RowBox[{
      RowBox[{"X", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "15"}], "\[RightDoubleBracket]"}], " ", 
      RowBox[{"Y", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "15"}], "\[RightDoubleBracket]"}], " ", 
      RowBox[{"Z", "\[LeftDoubleBracket]", 
       RowBox[{"i", "+", "15"}], "\[RightDoubleBracket]"}]}]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"accsCheck", "[", "XL_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "A", ",", "X", ",", "Eq", ",", "q", ",", "u", " ", ",", "d", ",", "l", 
      ",", "e", ",", "n", ",", "test", ",", "Y", ",", "AY"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", 
         RowBox[{"XL", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "]"}], "===", " ", "List"}], ",", " ", 
       RowBox[{"A", "=", "XL"}], ",", "True", ",", " ", 
       RowBox[{"A", "=", 
        RowBox[{"{", "XL", "}"}]}]}], "]"}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "Check", " ", "if", " ", "we", " ", "have", " ", "a", " ", "list", " ", 
       "of", " ", "charges", " ", "or", " ", "just", " ", "one"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"test", "=", "True"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"q", ",", "u", ",", "d", ",", "l", ",", "e", ",", "n"}], 
          "}"}], "=", 
         RowBox[{"Partition", "[", 
          RowBox[{"X", ",", "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Eq", "[", "1", "]"}], "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{
             "q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{"3", " ", 
             RowBox[{
             "u", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{"3", " ", 
             RowBox[{
             "d", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{"2", " ", 
             RowBox[{
             "l", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{
            "e", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "+", 
            
            RowBox[{
            "n", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Eq", "[", "2", "]"}], "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"3", 
             RowBox[{
             "q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            "+", 
            RowBox[{
            "l", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Eq", "[", "3", "]"}], "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", 
             RowBox[{
             "q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            "+", " ", 
            RowBox[{
            "u", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "+", 
            " ", 
            RowBox[{
            "d", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"Eq", "[", "4", "]"}], "=", 
           RowBox[{"Sum", "[", " ", 
            RowBox[{
             RowBox[{
              RowBox[{
              "q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{"8", " ", 
               RowBox[{
               "u", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
              "+", 
              RowBox[{"2", 
               RowBox[{
               "d", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
              "+", 
              RowBox[{"3", " ", 
               RowBox[{
               "l", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
              "+", 
              RowBox[{"6", 
               RowBox[{
               "e", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Eq", "[", "5", "]"}], "=", 
           RowBox[{"Sum", "[", " ", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{
               "q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
               "2"], "-", " ", 
              RowBox[{"2", 
               SuperscriptBox[
                RowBox[{
                "u", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "2"]}], "+", 
              SuperscriptBox[
               RowBox[{
               "d", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
               "2"], "-", 
              SuperscriptBox[
               RowBox[{
               "l", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
               "2"], "+", 
              SuperscriptBox[
               RowBox[{
               "e", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
               "2"]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Eq", "[", "6", "]"}], "=", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox[
                RowBox[{
                "q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "3"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{
                "u", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "3"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{
                "d", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "3"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{
                "l", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "3"]}], "+", 
              SuperscriptBox[
               RowBox[{
               "e", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
               "3"], "+", 
              SuperscriptBox[
               RowBox[{
               "n", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
               "3"]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"FullSimplify", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Eq", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}], "==", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "3"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"test", "=", "False"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"X", ",", "A"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Y", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "6", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], "//", 
       "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AY", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"A", ",", "Y"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"accsCheckU1U1U1", "[", 
             RowBox[{"X1", ",", "X2", ",", "X3"}], "]"}], "\[Equal]", "0"}], 
           ")"}]}], ",", 
         RowBox[{"test", "=", "False"}]}], "]"}], "\[IndentingNewLine]", ",", 
       
       RowBox[{"{", 
        RowBox[{"X1", ",", "AY"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"X2", ",", "AY"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"X3", ",", "AY"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]",
      "test"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.863856536216476*^9, 3.863856555334919*^9}, {
  3.864314082571933*^9, 3.8643141534847937`*^9}, {3.8643141967880774`*^9, 
  3.864314224114663*^9}, {3.864314260842657*^9, 3.864314280991325*^9}, {
  3.86431434085649*^9, 3.864314459881598*^9}, {3.86431453800951*^9, 
  3.864314538620428*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"d78bc330-c4ca-45b1-bb34-7dbfcac97056"],

Cell[BoxData[
 RowBox[{
  RowBox[{"testCharges", "[", "X_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "tab", ",", "vectlike", ",", "withoutConsGA", ",", "withConsGA", ",", 
      "accstest", ",", "grid2", ",", "overview", ",", "InAny", ",", 
      "InGAFree"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tab", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["P", "id"], ",", 
          RowBox[{
           RowBox[{"XinPi", "[", "id", "]"}], "[", "X", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"id", ",", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "6", ",", "7", ",", "16", ",", "14", ",", "22", ",", "8",
             ",", "15", ",", "26", ",", "27"}], "}"}]}], "}"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"withoutConsGA", "=", 
        RowBox[{"AnyTrue", "[", 
         RowBox[{
          RowBox[{"Take", "[", 
           RowBox[{
            RowBox[{"tab", "\[LeftDoubleBracket]", 
             RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "6"}], "}"}]}], "]"}], ",", 
          RowBox[{"#", "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"withConsGA", "=", 
        RowBox[{"AnyTrue", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{
              RowBox[{"tab", "\[LeftDoubleBracket]", 
               RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "4"}], "}"}]}], "]"}], ",", 
            RowBox[{"Take", "[", 
             RowBox[{
              RowBox[{"tab", "\[LeftDoubleBracket]", 
               RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{"{", 
               RowBox[{"7", ",", "10"}], "}"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"#", "&"}]}], "]"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"accstest", "=", 
      RowBox[{"{", 
       RowBox[{"\"\<Anomaly free\>\"", ",", 
        RowBox[{"accsCheck", "[", "X", "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"vectlike", "=", 
      RowBox[{"{", 
       RowBox[{"\"\<Vector-like\>\"", ",", 
        RowBox[{"vectorLike", "[", "X", "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"InAny", "=", 
      RowBox[{"AnyTrue", "[", 
       RowBox[{
        RowBox[{"tab", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"#", "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"InGAFree", "=", 
      RowBox[{"AnyTrue", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{"tab", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "4"}], "}"}]}], "]"}], ",", 
           RowBox[{"Take", "[", 
            RowBox[{"tab", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "4"}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"#", "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tab", "=", 
      RowBox[{"Prepend", "[", 
       RowBox[{"tab", ",", "vectlike"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"tab", "=", 
      RowBox[{"Prepend", "[", 
       RowBox[{"tab", ",", "accstest"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"overview", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "\"\<In any semi-simple extension free of local anomalies: \>\"", "<>", 
           RowBox[{"ToString", "[", "InAny", "]"}]}], ",", "SpanFromLeft", 
          ",", "SpanFromLeft", ",", "SpanFromLeft", ",", "SpanFromLeft", ",", 
          "SpanFromLeft", ",", "SpanFromLeft", ",", "SpanFromLeft", ",", 
          "SpanFromLeft", ",", "SpanFromLeft", ",", "SpanFromLeft", ",", 
          "SpanFromLeft"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "\"\<In any semi-simple extension free of local & global anomalies: \
\>\"", "<>", 
           RowBox[{"ToString", "[", "InGAFree", "]"}]}], ",", "SpanFromLeft", 
          ",", "SpanFromLeft", ",", "SpanFromLeft", ",", "SpanFromLeft", ",", 
          "SpanFromLeft", ",", "SpanFromLeft", ",", "SpanFromLeft"}], "}"}]}],
        "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tab", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "tab", "]"}], ",", "overview"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Grid", "[", 
      RowBox[{"tab", ",", 
       RowBox[{"Dividers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "True", ",", "True", ",", "True", ",", "False", ",", "False", ",", 
            "False", ",", "True", ",", "False", ",", "True", ",", "False", 
            ",", "False", ",", "False", ",", "True"}], "}"}], ",", "All"}], 
         "}"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.861869418510537*^9, 3.8618695262746067`*^9}, {
   3.8618695906180696`*^9, 3.861869686599959*^9}, {3.861869721055564*^9, 
   3.861869721700848*^9}, {3.861869827062237*^9, 3.861869971405493*^9}, {
   3.861870076793325*^9, 3.861870211400131*^9}, {3.863709541946742*^9, 
   3.863709614157755*^9}, {3.863795101315319*^9, 3.8637951034656773`*^9}, {
   3.863795224589644*^9, 3.863795247892062*^9}, {3.863795291869356*^9, 
   3.863795295424842*^9}, {3.8638563915209846`*^9, 3.863856483036351*^9}, {
   3.863856514894507*^9, 3.863856519418268*^9}, {3.8643146063184147`*^9, 
   3.8643146082034063`*^9}, {3.864390765096011*^9, 3.8643909167494783`*^9}, {
   3.864390968314807*^9, 3.8643910427544613`*^9}, {3.864391087647435*^9, 
   3.8643911412289753`*^9}, {3.864391179616975*^9, 3.8643911914689407`*^9}, {
   3.864391237074856*^9, 3.864391268230296*^9}, {3.864391494542012*^9, 
   3.864391496879925*^9}, {3.864391557282917*^9, 3.864391606081012*^9}, {
   3.864391680886076*^9, 3.86439182116572*^9}, {3.864392230534828*^9, 
   3.864392243056041*^9}, 3.864392334785569*^9, {3.864392515301111*^9, 
   3.8643925575205717`*^9}, {3.8643927635578203`*^9, 3.864392764024683*^9}, {
   3.864393786072671*^9, 3.864393786274498*^9}, {3.8648058062342777`*^9, 
   3.864805808989778*^9}, {3.864813861298946*^9, 3.8648138668158627`*^9}, {
   3.864814305155787*^9, 3.8648143344681873`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"9ffbbf7a-b064-4d0d-90c9-5570388aa12a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples ", "Subsection",
 CellChangeTimes->{{3.8618697288107367`*^9, 3.861869729906719*^9}, {
   3.8637951761637793`*^9, 3.8637951981175632`*^9}, 
   3.863795370919366*^9},ExpressionUUID->"4849e6ad-4d72-4aca-a123-\
d015021d5c65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"RandomInteger", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", "18"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8618697894464483`*^9, 3.8618697997486677`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"30276a4a-0b6a-41ff-b4be-ec699e87dbb0"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Anomaly free\"\>", "\<\"Vector Like\"\>", 
     SubscriptBox["P", "2"], 
     SubscriptBox["P", "6"], 
     SubscriptBox["P", "7"], 
     SubscriptBox["P", "16"], 
     SubscriptBox["P", "14"], 
     SubscriptBox["P", "22"], 
     SubscriptBox["P", "8"], 
     SubscriptBox["P", "15"], 
     SubscriptBox["P", "26"], 
     SubscriptBox["P", "27"]},
    {"False", "False", "False", "False", "False", "False", "False", "False", 
     "False", "False", "False", "False"},
    {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]"},
    {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]"}
   },
   AutoDelete->False,
   GridBoxDividers->{
    "Columns" -> {
      True, True, True, False, False, False, True, False, True, False, False, 
       False, True}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.8618698002019663`*^9, {3.861869894665793*^9, 3.861869902752898*^9}, {
   3.861869935778318*^9, 3.861869976322033*^9}, 3.861870215035781*^9, 
   3.863709607137665*^9, 3.863795148966629*^9, {3.863856485733173*^9, 
   3.863856521631927*^9}, 3.863856558866379*^9, 3.8638583538216133`*^9, 
   3.8643142883207073`*^9, 3.86431448456063*^9, {3.8643918280362*^9, 
   3.864391831190343*^9}, 3.864392251902306*^9, 3.864392565534966*^9, 
   3.864392603582243*^9, 3.86439378945177*^9, 3.8645740433482933`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"9e0965f1-f977-492f-9528-2e8040d49467"]
}, Open  ]],

Cell["B-L", "Text",
 CellChangeTimes->{{3.861870257304277*^9, 
  3.861870258006415*^9}},ExpressionUUID->"8f2119e6-d5e5-4313-850d-\
abae108c4e09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "1", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
     "3"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.861870265323398*^9, 3.861870272226699*^9}, {
  3.861870347315277*^9, 3.86187035555401*^9}, {3.8643142948771887`*^9, 
  3.864314295843092*^9}, {3.864391301925694*^9, 3.864391302849903*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"44407fc0-6ba1-49ba-bbc2-690d43521c96"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "True", "True", "True", "True", "True", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: True\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
True\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.86439167487055*^9, 3.864391834002626*^9, {3.864392575848007*^9, 
   3.864392603665348*^9}, 3.864574043515642*^9, 3.8648138767189417`*^9, 
   3.8648142878124237`*^9, 3.864814350669848*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"a63c1db2-298e-4b30-9847-401e0c46eec8"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", "3"], TraditionalForm]],ExpressionUUID->
  "f05088c8-b0f2-4fef-9b07-549d4acc7f9a"],
 " (arXiv:1809.01158)"
}], "Text",
 CellChangeTimes->{{3.8618704088535137`*^9, 3.861870448153461*^9}, {
  3.8638567029692354`*^9, 
  3.8638567078961334`*^9}},ExpressionUUID->"b9625391-7a72-4c5b-b8a3-\
e757c256883e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
    RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", 
    RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "6", ",", "0", ",", "0", ",",
     "0"}], "}"}], "]"}]], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"f8ec27f8-1fd8-4056-8ba6-90b4277dabc9"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "True", "False", "True", "True", "True", "True", 
      "False", "True", "True", "True"},
     {"\<\"In any semi-simple extension free of local anomalies: True\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
True\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8648139112696733`*^9, {3.864814291045404*^9, 3.864814340593207*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"20ae5c18-79da-4c39-93b6-142e469594d7"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["DY", "3"], TraditionalForm]],ExpressionUUID->
  "b58e0f35-1ac6-461e-8387-c1348e060f95"],
 " (arXiv:1905.10327)"
}], "Text",
 CellChangeTimes->{{3.8618704550825577`*^9, 3.8618704672680683`*^9}, {
  3.8638567277102065`*^9, 
  3.863856732747682*^9}},ExpressionUUID->"a12f9c16-d65f-4939-9346-\
dc4ada4caa53"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
    RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "5", ",", 
    RowBox[{"-", "8"}], ",", "0", ",", 
    RowBox[{"-", "4"}], ",", "10", ",", "0", ",", "0", ",", "0"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.861870475501848*^9, 3.86187051535421*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"7d948638-ea49-4062-8080-8620a2931f79"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.861870490946954*^9, 3.861870515829281*^9}, 
   3.8637096207104692`*^9, 3.863795164544236*^9, 3.863856565097925*^9, 
   3.8638583539313126`*^9, 3.864391840849617*^9, 3.86439260379957*^9, 
   3.8645740437939625`*^9, 3.864814352763908*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"4a01dd6b-09fc-48de-aa63-a6b3fd9b671e"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", "3"], TraditionalForm]],ExpressionUUID->
  "74bb53be-786b-4ec1-85b5-ad1157d527dd"],
 " - 3",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"B", "-", "L"}], ")"}], "3"], TraditionalForm]],ExpressionUUID->
  "1d8b2874-6fe0-45f3-b474-3f8129ae1449"],
 " (arXiv:2205.12252)"
}], "Text",
 CellChangeTimes->{{3.8638607996047397`*^9, 
  3.863860881761937*^9}},ExpressionUUID->"4c2119e6-90fc-4be6-aa4b-\
96e2f25f2235"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", 
    RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "5", ",", "0", ",", "6", ",",
     "0", ",", "0", ",", "0", ",", 
    RowBox[{"-", "3"}], ",", "0", ",", "0", ",", 
    RowBox[{"-", "9"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.863860888551757*^9, 3.8638608928642187`*^9}, {
  3.8638609242881804`*^9, 3.863861002799266*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"fb047a71-1857-4534-82a9-b459db9394c1"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "True", "False", "True", "True", "True", "True", 
      "False", "False", "True", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: True\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
True\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.86386100402184*^9, 3.8643918454570093`*^9, 
  3.864392603873308*^9, 3.8645740439098215`*^9, 3.864814355207611*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"0eb16e32-9126-442e-a928-6b5689a29509"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["L", "\[Mu]"], "-", 
    SubscriptBox["L", "\[Tau]"], " "}], TraditionalForm]],ExpressionUUID->
  "99a91f37-b8b6-49d6-a25c-8fe844ad8c01"],
 " I"
}], "Text",
 CellChangeTimes->{{3.861870750045167*^9, 
  3.861870760079047*^9}},ExpressionUUID->"e4a574be-1607-4089-b02e-\
4b0b1acbb74f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "1", ",", 
    RowBox[{"-", "1"}], ",", "0", ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.861870767640912*^9, 3.8618707763407917`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"88d07ee6-5859-430e-9479-20d027cca30d"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8618707769047613`*^9, 3.8637096227816*^9, 
  3.8637951669664507`*^9, 3.863856567066205*^9, 3.863858353967061*^9, 
  3.8643146111159573`*^9, 3.864392603937043*^9, 3.8645740441660247`*^9, 
  3.864814357000886*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"d9570cb6-c57c-4b35-8e0f-16ab9b8d772d"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["L", "\[Mu]"], "-", 
    SubscriptBox["L", "\[Tau]"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0bb5148b-c017-4c24-8bc6-73d31c773493"],
 " II"
}], "Text",
 CellChangeTimes->{{3.861870782911294*^9, 
  3.8618707898112097`*^9}},ExpressionUUID->"de083563-55d7-41b8-895a-\
3964288ea7ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "1", ",", 
    RowBox[{"-", "1"}], ",", "0", ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
    RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.861870801595621*^9, 3.86187080214802*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"be629540-64b8-4bed-9e87-e8a76c3ff366"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "True", "False", "True", "False", "True", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: True\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
True\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8618708026422453`*^9, 3.863709624936914*^9, 
  3.863795168798218*^9, 3.863856570781561*^9, 3.8638583540040193`*^9, 
  3.8643926040152807`*^9, 3.864574044308687*^9, 3.864814360772108*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"e4b2fa45-1c6d-4ad1-828f-d57f1ca596e6"]
}, Open  ]],

Cell[TextData[{
 "\\tilde ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", 
    RowBox[{"\[Mu]", "-", "\[Tau]"}]], TraditionalForm]],ExpressionUUID->
  "2e3b36b7-5480-4f40-9755-dd88bfb37fcd"],
 " (arXiv:2107.07518)"
}], "Text",
 CellChangeTimes->{{3.861870818306715*^9, 3.861870827333795*^9}, {
  3.863856789755417*^9, 
  3.8638567921123757`*^9}},ExpressionUUID->"4cc9e5b0-8958-40c1-a1d5-\
d1797b9aa662"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", 
    RowBox[{"-", "1"}], ",", "7", ",", "6", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "6"}], ",", "7", ",", "7", ",", "2", ",", 
    RowBox[{"-", "9"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8618708417956667`*^9, 3.861870863699812*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"598955a4-44bf-4914-8266-d2dcb8e8fdf3"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Anomaly free\"\>", "\<\"Vector Like\"\>", 
     SubscriptBox["P", "2"], 
     SubscriptBox["P", "6"], 
     SubscriptBox["P", "7"], 
     SubscriptBox["P", "16"], 
     SubscriptBox["P", "14"], 
     SubscriptBox["P", "22"], 
     SubscriptBox["P", "8"], 
     SubscriptBox["P", "15"], 
     SubscriptBox["P", "26"], 
     SubscriptBox["P", "27"]},
    {"False", "False", "False", "False", "False", "False", "False", "False", 
     "False", "False", "False", "False"},
    {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]"},
    {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]"}
   },
   AutoDelete->False,
   GridBoxDividers->{
    "Columns" -> {
      True, True, True, False, False, False, True, False, True, False, False, 
       False, True}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.861870864280518*^9, 3.863709628514278*^9, 
  3.863795170970892*^9, 3.863856572661847*^9, 3.863858354040921*^9, 
  3.864314617922021*^9, 3.864392604089094*^9, 3.864574044427246*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"bc2c7824-c26b-41dc-957c-5df12a3a94d6"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["B", "3"], "-", 
    SubscriptBox["L", "2"]}], TraditionalForm]],ExpressionUUID->
  "895d3846-44a8-4e6b-9542-42b02f188f5b"],
 " (arXiv:2009.02197)"
}], "Text",
 CellChangeTimes->{{3.861870875143942*^9, 3.861870877978682*^9}, {
  3.863856795882492*^9, 3.8638567981810284`*^9}, {3.8638581847905865`*^9, 
  3.8638581863251343`*^9}},ExpressionUUID->"12bb149b-7804-4501-a2cc-\
f964b51b42c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
    RowBox[{"-", "1"}], ",", "0", ",", 
    RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "3", ",", "0", ",", "0", ",",
     "3", ",", "0"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8618708858214493`*^9, 3.8618708960646553`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"8dfd52dd-0b18-4c00-b735-14fdc75a1cef"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "True", "True", "True", "True", "True", "True", "True", "False",
       "False", "True", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: True\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
True\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8618709044025517`*^9, 3.863709630928096*^9, 
  3.8638565743962927`*^9, 3.863858354072835*^9, 3.864392604157673*^9, 
  3.8645740445449305`*^9, 3.864814363439425*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"ebfe069c-b92e-4913-b0d7-2956d4913afe"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"B", "-", 
    RowBox[{"3", 
     SubscriptBox["L", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "29b62d42-c35f-48ce-8320-234f7461e860"],
 " (arXiv:2103.13991)"
}], "Text",
 CellChangeTimes->{{3.861870915584347*^9, 3.8618709296482563`*^9}, {
  3.863858188780074*^9, 
  3.8638582142787623`*^9}},ExpressionUUID->"c42bb2b6-f173-4dd4-9d6d-\
9547509ba19d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "1", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "0", ",", 
    RowBox[{"-", "9"}], ",", "0", ",", "0", ",", "9", ",", "0", ",", "0", ",",
     "9", ",", "0"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.861870938675911*^9, 3.861870952089603*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"abe34104-d69e-4be7-a8c9-ce5293033cae"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "True", "False", "True", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: True\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
True\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.861870952726439*^9, 3.861946128868387*^9, 
  3.863709633166956*^9, 3.863795172917025*^9, 3.863856576233191*^9, 
  3.8638583541074877`*^9, 3.864392604225719*^9, 3.864574044661892*^9, 
  3.8648143670212727`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"c06fd2cf-f19e-42ec-91a0-a7f7cac777be"]
}, Open  ]],

Cell["\<\
One can also test multiple sets of charges given to each particle e.g. \
U1_{B-L} x U1_{Y3}\
\>", "Text",
 CellChangeTimes->{{3.863795324345602*^9, 3.863795359139518*^9}, {
  3.863858220231045*^9, 
  3.863858235788684*^9}},ExpressionUUID->"08d941d9-a2cb-481f-b74b-\
892d36215994"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", 
      ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
      ",", 
      RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "6", ",", "0", ",", "0", 
      ",", "0"}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8637952618374977`*^9, 3.8637952741499853`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"47eea6f4-30aa-47f6-beef-5690ad677572"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "True", "False", "True", "True", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: True\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
True\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.863795274818774*^9, 3.8637952983805237`*^9}, 
   3.8638565780231*^9, 3.863858354146184*^9, 3.864314622576707*^9, 
   3.864392604299425*^9, 3.864574044782387*^9, 3.864814369264455*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"fe7d16b7-58e6-4178-b1fe-43374711811f"]
}, Open  ]],

Cell["\<\
... or a U1^2 chiral model for neutrino masses (arXiv:hep-ph/9811265)\
\>", "Text",
 CellChangeTimes->{{3.8648746396129827`*^9, 
  3.864874682326793*^9}},ExpressionUUID->"66eab5d3-8aaf-4b29-afe2-\
9023b47b49e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", 
      RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
      ",", "0", ",", 
      RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "6", ",", "0", ",", "0", 
      ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "3", ",", "0", 
      ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "0", ",", "0", ",", 
      RowBox[{"-", "5"}], ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.864874625299245*^9, 3.8648746287074165`*^9}, {
  3.8648746891624517`*^9, 3.8648746923360715`*^9}, {3.8648747231365128`*^9, 
  3.8648748486512194`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"4f41c4db-6941-46db-be0d-a6064f30e950"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
     SubscriptBox["P", "2"], 
     SubscriptBox["P", "6"], 
     SubscriptBox["P", "7"], 
     SubscriptBox["P", "16"], 
     SubscriptBox["P", "14"], 
     SubscriptBox["P", "22"], 
     SubscriptBox["P", "8"], 
     SubscriptBox["P", "15"], 
     SubscriptBox["P", "26"], 
     SubscriptBox["P", "27"]},
    {"True", "False", "False", "False", "False", "False", "False", "False", 
     "False", "False", "False", "False"},
    {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]"},
    {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]"}
   },
   AutoDelete->False,
   GridBoxDividers->{
    "Columns" -> {
      True, True, True, False, False, False, True, False, True, False, False, 
       False, True}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.86487508413385*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"f6279130-5f77-49a5-9cd3-f2b3f9d3e838"]
}, Open  ]],

Cell[TextData[{
 "... or a product of ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["L", "e"], "-", 
   SubscriptBox["L", "\[Mu]"]}]],ExpressionUUID->
  "056ef602-ff16-41e6-beff-a91a0649e48f"],
 ", ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["L", "e"], "-", 
   SubscriptBox["L", "\[Tau]"]}]],ExpressionUUID->
  "971b4391-03f4-4219-b7f0-ca6c73372876"],
 ", and ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["L", "\[Mu]"], "-", 
   SubscriptBox["L", "\[Tau]"]}]],ExpressionUUID->
  "b7f17a59-94d8-47ad-99e5-8827cdb63aea"]
}], "Text",
 CellChangeTimes->{{3.8638612480470505`*^9, 3.8638612918220367`*^9}, {
   3.864874485669866*^9, 3.8648745187305865`*^9}, 
   3.8648746489411535`*^9},ExpressionUUID->"fc017c6d-fc92-4ce0-992e-\
d9e25e671d08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "0", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "0", ",", "1", ",", "0", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "0", ",", "0", ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.863861136982604*^9, 3.8638612317138824`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"bf2f1d72-e861-446d-8307-2adc5476ffce"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "True", "False", "True", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: True\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
True\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.863861235551947*^9, 3.864314624892932*^9, 
  3.864391876425687*^9, 3.864392604370672*^9, 3.864574045018794*^9, 
  3.864814375319501*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"5583ad06-e3de-41f9-883c-c2eb1dd5d897"]
}, Open  ]],

Cell["\<\
It is important to note, that although individually two sets of charges may \
be free of anomalies, the plane spanned by them might not be\
\>", "Text",
 CellChangeTimes->{{3.864391424581231*^9, 
  3.8643914854840593`*^9}},ExpressionUUID->"946ac7a6-ae24-49ca-8ee8-\
a74e045f2b91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "0", ",", 
      RowBox[{"-", "9"}], ",", "0", ",", "0", ",", "9", ",", "0", ",", "0", 
      ",", "9", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "0", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "2", ",", "2", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "2", ",", "1", ",", 
      RowBox[{"-", "3"}]}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.864391379538534*^9, 3.864391417088108*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"c5ce1c33-8a75-4bdc-95b9-c26db9152a92"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"False", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.864391886249597*^9, 3.864392604505948*^9, 
  3.864574045346506*^9, 3.86481437551571*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"fc02442f-311a-482a-b0d0-1dc13d3f8363"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Chiral muoquark models from Ref. 2107.07518:", \
"Subsubsection"]], "Subsubsection",
 CellChangeTimes->{{3.8638556456490116`*^9, 3.863855672618874*^9}, {
  3.863858330635552*^9, 3.8638583320230937`*^9}, {3.86386104339952*^9, 
  3.863861044330593*^9}, {3.864814689348236*^9, 
  3.864814694972692*^9}},ExpressionUUID->"ab34273d-afdb-465c-869b-\
ef879455078b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "2", ",", "2", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "2", ",", "1", ",", 
    RowBox[{"-", "3"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{3.86385837605009*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"54dee7b7-850c-4ea3-9593-1870124be270"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8638583761309195`*^9, 3.864392604435554*^9, 
  3.8645740451840963`*^9, 3.864814375444645*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"2761b12b-1f9d-405d-8b8d-62064d9ed6e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", 
    RowBox[{"-", "6"}], ",", 
    RowBox[{"-", "1"}], ",", "7", ",", "7", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "6"}], ",", "7", ",", "2", ",", 
    RowBox[{"-", "9"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.863858382718935*^9, 3.863858393934084*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"9d8a3d89-b162-462d-8646-aa7eea0ab71a"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8638583955882463`*^9, 3.8643926045771914`*^9, 
  3.864574045466669*^9, 3.864814375578876*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"aa80b7df-0c18-44bd-8ff8-401236888958"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", 
    RowBox[{"-", "5"}], ",", 
    RowBox[{"-", "2"}], ",", "7", ",", "7", ",", 
    RowBox[{"-", "2"}], ",", 
    RowBox[{"-", "5"}], ",", "7", ",", "3", ",", 
    RowBox[{"-", "10"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8638585469822493`*^9, 3.8638585494861403`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"162ef55e-2fb4-4a60-97ca-e77046447077"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8638585503341584`*^9, 3.864392604642527*^9, 
  3.864574045559388*^9, 3.8648143756465883`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"e3b215f0-d311-4904-bfae-80348c419371"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "2"}], ",", "5", ",", "5", ",", 
    RowBox[{"-", "2"}], ",", 
    RowBox[{"-", "3"}], ",", "9", ",", "1", ",", 
    RowBox[{"-", "10"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8638585607329383`*^9, 3.863858563277047*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"4a2bc96d-6db6-4fb7-8fde-f9b27250ef75"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.863858564600836*^9, 3.864392604739661*^9, 
  3.864574045676297*^9, 3.864814375715797*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"184e3f90-ad59-4077-b653-ca29273af1c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", 
    RowBox[{"-", "5"}], ",", 
    RowBox[{"-", "1"}], ",", "6", ",", "6", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "5"}], ",", "9", ",", "1", ",", 
    RowBox[{"-", "10"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8638585821499715`*^9, 3.8638585844679933`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"073f5734-c746-458f-8e51-f67f130c5737"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.86385858569201*^9, 3.8643926048076077`*^9, 
  3.8645740462016215`*^9, 3.8648143757742643`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"8a9f348f-8070-4326-8ef9-bd7dc411a89c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
     "1", ",", 
    RowBox[{"-", "2"}], ",", "5", ",", "6", ",", "0", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "8"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "5"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.863858588448921*^9, 3.863858596666893*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"c77285b6-6901-45a1-962f-2ff14f685ec5"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.863858598093909*^9, 3.86439260488183*^9, 
  3.864574046304999*^9, 3.864814375846116*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"27ba2f60-eed3-4594-8490-2cfebf18e166"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
     "1", ",", 
    RowBox[{"-", "1"}], ",", "5", ",", "5", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "7"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "5"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8638595919684553`*^9, 3.8638595950300136`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"3fe40fda-39f0-4c71-a2ce-9be301e36166"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.863859596175976*^9, 3.864392604954439*^9, 
  3.8645740463884068`*^9, 3.86481437591709*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"152b52f3-a867-4820-8fcf-aed89f9e195f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
     "1", ",", 
    RowBox[{"-", "3"}], ",", "5", ",", "7", ",", "1", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "9"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "5"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.863859603425579*^9, 3.8638596062777243`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"228523eb-dd74-47ec-862d-796ca5958323"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8638596072163506`*^9, 3.864392605023028*^9, 
  3.8645740464731884`*^9, 3.8648143759771767`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"8706f7ad-9d26-4176-868a-b40576998723"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
     "1", ",", "0", ",", "4", ",", "5", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "2"}], ",", 
    RowBox[{"-", "6"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "5"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8638596162543144`*^9, 3.863859620188629*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"bf9396d0-cd46-4ab7-b033-f0759c4ace73"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8638596253775682`*^9, 3.864392605099395*^9, 
  3.864574046564396*^9, 3.864814376043635*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"2a7bf69c-b2b1-4f86-ad59-1d3e1e9b897b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
     "1", ",", "2", ",", "2", ",", "5", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "4"}], ",", 
    RowBox[{"-", "4"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "5"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8638598316664734`*^9, 3.8638598339575233`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"9e6756e6-3022-4bbc-92d5-0b7b4628f297"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.863859834670085*^9, 3.8643926051673527`*^9, 
  3.864574046653517*^9, 3.864814376114491*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"531bf30f-66cc-4aa5-b381-e3f978b47bc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
     "1", ",", 
    RowBox[{"-", "4"}], ",", "5", ",", "8", ",", "2", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "10"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "5"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.863859840697193*^9, 3.863859843419406*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"8a93498c-0d8e-48a0-8813-60ff7dac0746"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8638598454005957`*^9, 3.8643926052318363`*^9, 
  3.8645740467488127`*^9, 3.864814376183189*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"d1bba5b3-7818-4e8a-ad23-f8c74a7264ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
     "1", ",", 
    RowBox[{"-", "3"}], ",", "4", ",", "8", ",", "2", ",", 
    RowBox[{"-", "2"}], ",", 
    RowBox[{"-", "9"}], ",", "1", ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "7"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.863859853175417*^9, 3.863859855211882*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"42074dfa-1ae7-46fb-925b-83c52efac42c"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8638598560259523`*^9, 3.86439260530151*^9, 
  3.8645740468323393`*^9, 3.8648143762504253`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"b52a46d1-ba72-4d5c-8b8e-0dfe876d9430"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
     "1", ",", 
    RowBox[{"-", "2"}], ",", "4", ",", "7", ",", "1", ",", 
    RowBox[{"-", "2"}], ",", 
    RowBox[{"-", "8"}], ",", "1", ",", 
    RowBox[{"-", "4"}], ",", 
    RowBox[{"-", "6"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8638598598304443`*^9, 3.863859867542036*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"d65d50d1-e4ff-4bc3-b0a2-ab3b7355253f"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8638598682053647`*^9, 3.864392605366301*^9, 
  3.864574046926134*^9, 3.86481437632493*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"6547e09c-38b5-48aa-8f5c-816616592710"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
     "1", ",", 
    RowBox[{"-", "3"}], ",", "6", ",", "6", ",", "0", ",", "0", ",", 
    RowBox[{"-", "9"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "3"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8638598748211937`*^9, 3.863859877427701*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"01a96859-0703-4f16-9c28-c1dca132dd26"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8638598780970745`*^9, 3.864392605431073*^9, 
  3.864574047012111*^9, 3.8648143763930387`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"1aeee681-37f6-4693-a165-0342b81f3038"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
     "1", ",", "1", ",", "1", ",", "7", ",", "1", ",", 
    RowBox[{"-", "5"}], ",", 
    RowBox[{"-", "5"}], ",", "3", ",", 
    RowBox[{"-", "5"}], ",", 
    RowBox[{"-", "7"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8638598811605015`*^9, 3.863859889237111*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"4e406f71-cd9c-4d89-81af-c5f01b4aa967"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8638598897757473`*^9, 3.864392605500497*^9, 
  3.8645740471029835`*^9, 3.864814376487885*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"69e69c23-b92e-42a5-ba24-72457a8b30ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
     "1", ",", 
    RowBox[{"-", "2"}], ",", "2", ",", "9", ",", "3", ",", 
    RowBox[{"-", "4"}], ",", 
    RowBox[{"-", "8"}], ",", "6", ",", 
    RowBox[{"-", "5"}], ",", 
    RowBox[{"-", "10"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8638598980822887`*^9, 3.8638599000642385`*^9}, {
  3.863859938447706*^9, 3.8638599394277306`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"e19035f2-9d68-45cc-8a53-313f627fe433"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8638599015465345`*^9, 3.863859942591897*^9, 
  3.8643926055672503`*^9, 3.8645740471746693`*^9, 3.864814376554371*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"11fa351d-1993-4aa5-aa64-d432d5d51359"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
     "1", ",", 
    RowBox[{"-", "1"}], ",", "2", ",", "8", ",", "2", ",", 
    RowBox[{"-", "4"}], ",", 
    RowBox[{"-", "7"}], ",", "6", ",", 
    RowBox[{"-", "7"}], ",", 
    RowBox[{"-", "8"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.863859950315112*^9, 3.863859952791086*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"344eda0c-8c6b-464b-9052-94517a22db5c"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.863859953606992*^9, 3.864392605630941*^9, 
  3.8645740472468886`*^9, 3.86481437662536*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"6420dbd6-ea27-4fa1-9cf1-bc9a0df4e99f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "2"}], ",", 
    RowBox[{"-", "2"}], ",", 
    RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
     "2", ",", "3", ",", "5", ",", "10", ",", 
    RowBox[{"-", "2"}], ",", 
    RowBox[{"-", "7"}], ",", 
    RowBox[{"-", "9"}], ",", 
    RowBox[{"-", "2"}], ",", 
    RowBox[{"-", "6"}], ",", 
    RowBox[{"-", "10"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8638599642776966`*^9, 3.8638599675765624`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"0eb2bb63-0663-4357-a87f-816b9e18497d"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8638599680696163`*^9, 3.864392605700845*^9, 
  3.8645740473487253`*^9, 3.864814376692033*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"766d85f2-98bf-4ce0-ab1b-17b974c41b8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", 
    RowBox[{"-", "7"}], ",", "0", ",", "7", ",", "8", ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "5"}], ",", "5", ",", "3", ",", 
    RowBox[{"-", "8"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8638601743795967`*^9, 3.863860209484948*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"1e39a0d6-0d7f-4031-bd08-4604b2119398"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.8638602109076185`*^9, 3.864392605824358*^9, 
  3.864574047432515*^9, 3.864814376759763*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"30904391-18b9-4b8b-8f54-31299d12c327"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", 
    RowBox[{"-", "5"}], ",", 
    RowBox[{"-", "3"}], ",", "8", ",", "7", ",", "0", ",", 
    RowBox[{"-", "7"}], ",", "6", ",", "4", ",", 
    RowBox[{"-", "10"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8638602144575624`*^9, 3.863860295380002*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"1c656ca0-f138-4712-ad03-7f70b155fbd3"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8638602393117666`*^9, {3.863860271475768*^9, 3.8638602973780336`*^9}, 
   3.864392605894898*^9, 3.8645740475262656`*^9, 3.864814376827901*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"b7ab7831-0803-4515-9d84-8c7d9a1f9dc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
     "1", ",", 
    RowBox[{"-", "5"}], ",", "6", ",", "8", ",", "4", ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "10"}], ",", "0", ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "6"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8638603002258067`*^9, 3.863860329695384*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"17508bfb-1b45-493f-8cb1-953a51b05666"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\<\"Anomaly free\"\>", "\<\"Vector-like\"\>", 
      SubscriptBox["P", "2"], 
      SubscriptBox["P", "6"], 
      SubscriptBox["P", "7"], 
      SubscriptBox["P", "16"], 
      SubscriptBox["P", "14"], 
      SubscriptBox["P", "22"], 
      SubscriptBox["P", "8"], 
      SubscriptBox["P", "15"], 
      SubscriptBox["P", "26"], 
      SubscriptBox["P", "27"]},
     {"True", "False", "False", "False", "False", "False", "False", "False", 
      "False", "False", "False", "False"},
     {"\<\"In any semi-simple extension free of local anomalies: False\"\>", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"},
     {"\<\"In any semi-simple extension free of local & global anomalies: \
False\"\>", "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
      "\[SpanFromLeft]", "\[SpanFromLeft]"}
    },
    AutoDelete->False,
    GridBoxDividers->{
     "Columns" -> {
       True, True, True, False, False, False, True, False, True, False, False,
         False, True}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.86386033050692*^9, 3.8643926059874163`*^9, 
  3.8645740476171184`*^9, 3.864814376893544*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"cd62f013-c07e-4ab7-aea5-32ac47fc52bb"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test your own charges", "Subsection",
 CellChangeTimes->{{3.864814819005652*^9, 
  3.864814822580907*^9}},ExpressionUUID->"2477fbc7-1022-4c9e-a02c-\
16af84c41b6d"],

Cell[TextData[{
 "The order of charges should be \n",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "1"], ",", 
     SubscriptBox["Q", "2"], ",", " ", 
     SubscriptBox["Q", "3"], ",", 
     SubscriptBox["U", "1"], ",", 
     SubscriptBox["U", "2"], ",", 
     SubscriptBox["U", "3"], ",", " ", 
     SubscriptBox["D", "1"], ",", 
     SubscriptBox["D", "2"], ",", 
     SubscriptBox["D", "3"], ",", " ", 
     SubscriptBox["L", "1"], ",", 
     SubscriptBox["L", "2"], ",", 
     SubscriptBox["L", "3"], ",", 
     SubscriptBox["E", "1"], ",", 
     SubscriptBox["E", "2"], ",", 
     SubscriptBox["E", "3"], ",", 
     SubscriptBox["N", "1"], ",", 
     SubscriptBox["N", "2"], ",", 
     SubscriptBox["N", "3"]}], "}"}], TraditionalForm]],ExpressionUUID->
  "7621174f-92c8-4f30-99e4-faeae7311c98"],
 "\nunder the convention that all fermions are left-handed."
}], "Text",
 CellChangeTimes->{{3.86187027661838*^9, 3.861870339989284*^9}, {
  3.864815854641033*^9, 
  3.8648159307830963`*^9}},ExpressionUUID->"c12ba0bf-fd6d-44bb-af72-\
d0e0b80edab9"],

Cell[BoxData[
 RowBox[{"testCharges", "[", 
  RowBox[{"(*", 
   RowBox[{
   "Insert", " ", "your", " ", "set", " ", "of", " ", "charges", " ", 
    "here"}], " ", "*)"}], "]"}]], "Input",
 CellChangeTimes->{{3.864814823362096*^9, 
  3.864814842968981*^9}},ExpressionUUID->"d6a4b7a3-bd6c-4d90-b0f5-\
7080a4779f48"]
}, Open  ]]
},
WindowSize->{1440., 837.75},
WindowMargins->{{954, Automatic}, {-154.5, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"df057ec3-5f08-41d8-9204-5f19a4b7cd95"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 476, 10, 57, "Text",ExpressionUUID->"8430f056-8dc7-46b6-b42f-230a7e59890f"],
Cell[1037, 32, 172, 3, 34, "Text",ExpressionUUID->"da5a713c-cfc3-4d9e-bf12-334202f513a9"],
Cell[1212, 37, 197, 3, 39, "Input",ExpressionUUID->"d59a716f-a892-4903-9f33-0f1283ebdf98"],
Cell[CellGroupData[{
Cell[1434, 44, 239, 4, 34, "Subsection",ExpressionUUID->"5cbeacc0-dfdd-452b-a579-d9213ce0264a"],
Cell[1676, 50, 200, 3, 34, "Text",ExpressionUUID->"206f6a73-9021-436d-9d3f-1f02a5faae71"],
Cell[1879, 55, 18470, 458, 1533, "Input",ExpressionUUID->"9e69ad96-a829-4685-b10d-a16cc14a1f64",
 InitializationCell->True],
Cell[20352, 515, 1538, 39, 168, "Input",ExpressionUUID->"6571da6d-87aa-4216-be5e-23599d7ff89e",
 InitializationCell->True],
Cell[21893, 556, 509, 13, 63, "Input",ExpressionUUID->"d1430b4a-5e77-41d0-9b82-157110b4fda1",
 InitializationCell->True],
Cell[22405, 571, 4835, 125, 378, "Input",ExpressionUUID->"ac25ffe1-a516-4250-bc24-db8f37a0660a",
 InitializationCell->True],
Cell[27243, 698, 3348, 90, 336, "Input",ExpressionUUID->"5fe3caac-1779-4023-b3c2-1fba59255f97",
 InitializationCell->True],
Cell[30594, 790, 12184, 313, 579, "Input",ExpressionUUID->"d78bc330-c4ca-45b1-bb34-7dbfcac97056",
 InitializationCell->True],
Cell[42781, 1105, 7020, 157, 567, "Input",ExpressionUUID->"9ffbbf7a-b064-4d0d-90c9-5570388aa12a",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[49838, 1267, 236, 4, 34, "Subsection",ExpressionUUID->"4849e6ad-4d72-4aca-a123-d015021d5c65"],
Cell[CellGroupData[{
Cell[50099, 1275, 356, 9, 39, "Input",ExpressionUUID->"30276a4a-0b6a-41ff-b4be-ec699e87dbb0"],
Cell[50458, 1286, 2022, 41, 100, "Output",ExpressionUUID->"9e0965f1-f977-492f-9528-2e8040d49467"]
}, Open  ]],
Cell[52495, 1330, 145, 3, 34, "Text",ExpressionUUID->"8f2119e6-d5e5-4313-850d-abae108c4e09"],
Cell[CellGroupData[{
Cell[52665, 1337, 746, 17, 39, "Input",ExpressionUUID->"44407fc0-6ba1-49ba-bbc2-690d43521c96"],
Cell[53414, 1356, 1764, 38, 103, "Output",ExpressionUUID->"a63c1db2-298e-4b30-9847-401e0c46eec8"]
}, Open  ]],
Cell[55193, 1397, 362, 10, 34, "Text",ExpressionUUID->"b9625391-7a72-4c5b-b8a3-e757c256883e"],
Cell[CellGroupData[{
Cell[55580, 1411, 395, 7, 39, "Input",ExpressionUUID->"f8ec27f8-1fd8-4056-8ba6-90b4277dabc9"],
Cell[55978, 1420, 1642, 36, 103, "Output",ExpressionUUID->"20ae5c18-79da-4c39-93b6-142e469594d7"]
}, Open  ]],
Cell[57635, 1459, 363, 10, 34, "Text",ExpressionUUID->"a12f9c16-d65f-4939-9346-dc4ada4caa53"],
Cell[CellGroupData[{
Cell[58023, 1473, 479, 9, 39, "Input",ExpressionUUID->"7d948638-ea49-4062-8080-8620a2931f79"],
Cell[58505, 1484, 1818, 38, 103, "Output",ExpressionUUID->"4a01dd6b-09fc-48de-aa63-a6b3fd9b671e"]
}, Open  ]],
Cell[60338, 1525, 500, 16, 34, "Text",ExpressionUUID->"4c2119e6-90fc-4be6-aa4b-96e2f25f2235"],
Cell[CellGroupData[{
Cell[60863, 1545, 554, 11, 39, "Input",ExpressionUUID->"fb047a71-1857-4534-82a9-b459db9394c1"],
Cell[61420, 1558, 1687, 36, 103, "Output",ExpressionUUID->"0eb16e32-9126-442e-a928-6b5689a29509"]
}, Open  ]],
Cell[63122, 1597, 353, 11, 34, "Text",ExpressionUUID->"e4a574be-1607-4089-b02e-4b0b1acbb74f"],
Cell[CellGroupData[{
Cell[63500, 1612, 470, 10, 39, "Input",ExpressionUUID->"88d07ee6-5859-430e-9479-20d027cca30d"],
Cell[63973, 1624, 1792, 38, 103, "Output",ExpressionUUID->"d9570cb6-c57c-4b35-8e0f-16ab9b8d772d"]
}, Open  ]],
Cell[65780, 1665, 384, 12, 34, "Text",ExpressionUUID->"de083563-55d7-41b8-895a-3964288ea7ee"],
Cell[CellGroupData[{
Cell[66189, 1681, 484, 10, 39, "Input",ExpressionUUID->"be629540-64b8-4bed-9e87-e8a76c3ff366"],
Cell[66676, 1693, 1762, 37, 103, "Output",ExpressionUUID->"e4b2fa45-1c6d-4ad1-828f-d57f1ca596e6"]
}, Open  ]],
Cell[68453, 1733, 405, 12, 34, "Text",ExpressionUUID->"4cc9e5b0-8958-40c1-a1d5-d1797b9aa662"],
Cell[CellGroupData[{
Cell[68883, 1749, 507, 11, 39, "Input",ExpressionUUID->"598955a4-44bf-4914-8266-d2dcb8e8fdf3"],
Cell[69393, 1762, 1703, 36, 100, "Output",ExpressionUUID->"bc2c7824-c26b-41dc-957c-5df12a3a94d6"]
}, Open  ]],
Cell[71111, 1801, 457, 12, 34, "Text",ExpressionUUID->"12bb149b-7804-4501-a2cc-f964b51b42c2"],
Cell[CellGroupData[{
Cell[71593, 1817, 485, 9, 39, "Input",ExpressionUUID->"8dfd52dd-0b18-4c00-b735-14fdc75a1cef"],
Cell[72081, 1828, 1735, 37, 103, "Output",ExpressionUUID->"ebfe069c-b92e-4913-b0d7-2956d4913afe"]
}, Open  ]],
Cell[73831, 1868, 406, 12, 34, "Text",ExpressionUUID->"c42bb2b6-f173-4dd4-9d6d-9547509ba19d"],
Cell[CellGroupData[{
Cell[74262, 1884, 561, 13, 39, "Input",ExpressionUUID->"abe34104-d69e-4be7-a8c9-ce5293033cae"],
Cell[74826, 1899, 1786, 38, 103, "Output",ExpressionUUID->"c06fd2cf-f19e-42ec-91a0-a7f7cac777be"]
}, Open  ]],
Cell[76627, 1940, 290, 7, 34, "Text",ExpressionUUID->"08d941d9-a2cb-481f-b74b-892d36215994"],
Cell[CellGroupData[{
Cell[76942, 1951, 945, 23, 39, "Input",ExpressionUUID->"47eea6f4-30aa-47f6-beef-5690ad677572"],
Cell[77890, 1976, 1760, 37, 105, "Output",ExpressionUUID->"fe7d16b7-58e6-4178-b1fe-43374711811f"]
}, Open  ]],
Cell[79665, 2016, 221, 5, 34, "Text",ExpressionUUID->"66eab5d3-8aaf-4b29-afe2-9023b47b49e8"],
Cell[CellGroupData[{
Cell[79911, 2025, 964, 22, 39, "Input",ExpressionUUID->"4f41c4db-6941-46db-be0d-a6064f30e950"],
Cell[80878, 2049, 1541, 34, 100, "Output",ExpressionUUID->"f6279130-5f77-49a5-9cd3-f2b3f9d3e838"]
}, Open  ]],
Cell[82434, 2086, 738, 23, 34, "Text",ExpressionUUID->"fc017c6d-fc92-4ce0-992e-d9e25e671d08"],
Cell[CellGroupData[{
Cell[83197, 2113, 1138, 26, 39, "Input",ExpressionUUID->"bf2f1d72-e861-446d-8307-2adc5476ffce"],
Cell[84338, 2141, 1713, 37, 103, "Output",ExpressionUUID->"5583ad06-e3de-41f9-883c-c2eb1dd5d897"]
}, Open  ]],
Cell[86066, 2181, 290, 6, 34, "Text",ExpressionUUID->"946ac7a6-ae24-49ca-8ee8-a74e045f2b91"],
Cell[CellGroupData[{
Cell[86381, 2191, 962, 24, 39, "Input",ExpressionUUID->"c5ce1c33-8a75-4bdc-95b9-c26db9152a92"],
Cell[87346, 2217, 1670, 36, 103, "Output",ExpressionUUID->"fc02442f-311a-482a-b0d0-1dc13d3f8363"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89053, 2258, 381, 6, 33, "Subsubsection",ExpressionUUID->"ab34273d-afdb-465c-869b-ef879455078b"],
Cell[CellGroupData[{
Cell[89459, 2268, 500, 12, 41, "Input",ExpressionUUID->"54dee7b7-850c-4ea3-9593-1870124be270"],
Cell[89962, 2282, 1674, 36, 106, "Output",ExpressionUUID->"2761b12b-1f9d-405d-8b8d-62064d9ed6e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91673, 2323, 525, 12, 41, "Input",ExpressionUUID->"9d8a3d89-b162-462d-8646-aa7eea0ab71a"],
Cell[92201, 2337, 1674, 36, 106, "Output",ExpressionUUID->"aa80b7df-0c18-44bd-8ff8-401236888958"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93912, 2378, 530, 12, 41, "Input",ExpressionUUID->"162ef55e-2fb4-4a60-97ca-e77046447077"],
Cell[94445, 2392, 1674, 36, 106, "Output",ExpressionUUID->"e3b215f0-d311-4904-bfae-80348c419371"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96156, 2433, 528, 12, 41, "Input",ExpressionUUID->"4a2bc96d-6db6-4fb7-8fde-f9b27250ef75"],
Cell[96687, 2447, 1670, 36, 106, "Output",ExpressionUUID->"184e3f90-ad59-4077-b653-ca29273af1c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98394, 2488, 530, 12, 41, "Input",ExpressionUUID->"073f5734-c746-458f-8e51-f67f130c5737"],
Cell[98927, 2502, 1675, 36, 106, "Output",ExpressionUUID->"8a9f348f-8070-4326-8ef9-bd7dc411a89c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100639, 2543, 601, 15, 41, "Input",ExpressionUUID->"c77285b6-6901-45a1-962f-2ff14f685ec5"],
Cell[101243, 2560, 1669, 36, 106, "Output",ExpressionUUID->"27ba2f60-eed3-4594-8490-2cfebf18e166"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102949, 2601, 625, 16, 41, "Input",ExpressionUUID->"3fe40fda-39f0-4c71-a2ce-9be301e36166"],
Cell[103577, 2619, 1671, 36, 106, "Output",ExpressionUUID->"152b52f3-a867-4820-8fcf-aed89f9e195f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105285, 2660, 603, 15, 41, "Input",ExpressionUUID->"228523eb-dd74-47ec-862d-796ca5958323"],
Cell[105891, 2677, 1676, 36, 106, "Output",ExpressionUUID->"8706f7ad-9d26-4176-868a-b40576998723"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107604, 2718, 603, 15, 41, "Input",ExpressionUUID->"bf9396d0-cd46-4ab7-b033-f0759c4ace73"],
Cell[108210, 2735, 1672, 36, 106, "Output",ExpressionUUID->"2a7bf69c-b2b1-4f86-ad59-1d3e1e9b897b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109919, 2776, 605, 15, 41, "Input",ExpressionUUID->"9e6756e6-3022-4bbc-92d5-0b7b4628f297"],
Cell[110527, 2793, 1672, 36, 106, "Output",ExpressionUUID->"531bf30f-66cc-4aa5-b381-e3f978b47bc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112236, 2834, 602, 15, 41, "Input",ExpressionUUID->"8a93498c-0d8e-48a0-8813-60ff7dac0746"],
Cell[112841, 2851, 1676, 36, 106, "Output",ExpressionUUID->"d1bba5b3-7818-4e8a-ad23-f8c74a7264ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114554, 2892, 581, 14, 41, "Input",ExpressionUUID->"42074dfa-1ae7-46fb-925b-83c52efac42c"],
Cell[115138, 2908, 1675, 36, 106, "Output",ExpressionUUID->"b52a46d1-ba72-4d5c-8b8e-0dfe876d9430"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116850, 2949, 583, 14, 41, "Input",ExpressionUUID->"d65d50d1-e4ff-4bc3-b0a2-ab3b7355253f"],
Cell[117436, 2965, 1671, 36, 106, "Output",ExpressionUUID->"6547e09c-38b5-48aa-8f5c-816616592710"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119144, 3006, 583, 14, 41, "Input",ExpressionUUID->"01a96859-0703-4f16-9c28-c1dca132dd26"],
Cell[119730, 3022, 1674, 36, 106, "Output",ExpressionUUID->"1aeee681-37f6-4693-a165-0342b81f3038"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121441, 3063, 563, 13, 41, "Input",ExpressionUUID->"4e406f71-cd9c-4d89-81af-c5f01b4aa967"],
Cell[122007, 3078, 1674, 36, 106, "Output",ExpressionUUID->"69e69c23-b92e-42a5-ba24-72457a8b30ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123718, 3119, 637, 15, 41, "Input",ExpressionUUID->"e19035f2-9d68-45cc-8a53-313f627fe433"],
Cell[124358, 3136, 1698, 36, 106, "Output",ExpressionUUID->"11fa351d-1993-4aa5-aa64-d432d5d51359"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126093, 3177, 581, 14, 41, "Input",ExpressionUUID->"344eda0c-8c6b-464b-9052-94517a22db5c"],
Cell[126677, 3193, 1671, 36, 106, "Output",ExpressionUUID->"6420dbd6-ea27-4fa1-9cf1-bc9a0df4e99f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128385, 3234, 607, 15, 41, "Input",ExpressionUUID->"0eb2bb63-0663-4357-a87f-816b9e18497d"],
Cell[128995, 3251, 1674, 36, 106, "Output",ExpressionUUID->"766d85f2-98bf-4ce0-ab1b-17b974c41b8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130706, 3292, 507, 11, 41, "Input",ExpressionUUID->"1e39a0d6-0d7f-4031-bd08-4604b2119398"],
Cell[131216, 3305, 1672, 36, 106, "Output",ExpressionUUID->"30904391-18b9-4b8b-8f54-31299d12c327"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132925, 3346, 508, 11, 41, "Input",ExpressionUUID->"1c656ca0-f138-4712-ad03-7f70b155fbd3"],
Cell[133436, 3359, 1726, 37, 106, "Output",ExpressionUUID->"b7ab7831-0803-4515-9d84-8c7d9a1f9dc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135199, 3401, 584, 14, 41, "Input",ExpressionUUID->"17508bfb-1b45-493f-8cb1-953a51b05666"],
Cell[135786, 3417, 1673, 36, 106, "Output",ExpressionUUID->"cd62f013-c07e-4ab7-aea5-32ac47fc52bb"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[137520, 3460, 169, 3, 34, "Subsection",ExpressionUUID->"2477fbc7-1022-4c9e-a02c-16af84c41b6d"],
Cell[137692, 3465, 1084, 30, 75, "Text",ExpressionUUID->"c12ba0bf-fd6d-44bb-af72-d0e0b80edab9"],
Cell[138779, 3497, 313, 8, 39, "Input",ExpressionUUID->"d6a4b7a3-bd6c-4d90-b0f5-7080a4779f48"]
}, Open  ]]
}
]
*)


